On the mass dependence of the modular operator for a double cone

We present a numerical approximation scheme for the Tomita-Takesaki modular operator of local subalgebras in linear quantum fields, working at one-particle level. This is applied to the local subspaces for double cones in the vacuum sector of a massive scalar free field in (1 + 1)- and (3 + 1)-dimensional Minkowski spacetime, using a discretization of time-0 data in position space. In the case of a wedge region, one component of the modular generator is well-known to be a mass-independent multiplication operator; our results strongly suggest that for the double cone, the corresponding component is still at least close to a multiplication operator, but that it is dependent on mass and angular momentum.

==> anc/D2DoubleCone/from_parent.py <==
#!/usr/bin/env python3
'''
Created on 2022-05-12

@author: Christoph Minz
@license: BSD 3-Clause

Adds the parent directory to the system path to import the parent modules.
'''
import os
import sys

sys.path.append(os.getcwd() + '/..')


==> anc/D2DoubleCone/main.py <==
#!/usr/bin/env python3
'''
Created on 2022-05-17

@author: Christoph Minz
@license: BSD 3-Clause

Main module for the generation and processing of data in the case of a double 
cone in two-dimensional Minkowski spacetime.

The numerical results are presented in
Sec. 5 "The double cone in 1 + 1 dimensions".
'''
from typing import Tuple, List, Any
import from_parent  # @UnresolvedImport @UnusedImport
import D2DoubleCone.parameters as pars  # @UnresolvedImport
from functionbases import Basis
import dataprocessing as dataproc
from dataprocessing import DataSettings  # @UnusedImport

if __name__ == '__main__':
    settings: DataSettings = pars.D2DoubleConeDataSettings()

    def basis_filter(basis: Basis) -> bool:
        return basis.count == 256  # dummy filter

    dataproc.run_data_generation(settings, basis_filter=basis_filter)

    def rawdata_filter(basis: Basis, par_set: List[Any]) -> Tuple[float, float]:
        if (basis.count == 256) and (basis.grid.end == 4.0) and \
                (par_set[0] == 1.0):
            return (-1.0, 1.0)  # Extract plotting data over this interval.
        return (0.0, 0.0)  # Don't extract any plotting data.

    dataproc.run_data_processing(settings, basis_filter=basis_filter,
                                 rawdata_filter=rawdata_filter)


==> anc/D2DoubleCone/parameters.py <==
#!/usr/bin/env python3
'''
Created on 2022-05-12

@author: Christoph Minz
@license: BSD 3-Clause

Contains the specific settings for the double cone in two-dimensional Minkowski 
spacetime.
'''
from typing import Callable, List, Tuple, Iterator  # @UnusedImport
from typing import Optional, Type, cast, Any
import itertools
import mathematics as maths
from mathematics import fpn, matrix  # @UnusedImport
from functionbases import Basis, BoxBasis, GaussianBasis
import progress
import logging
import grids
from dataprocessing import DataSettings


class D2DoubleConeDataSettings(DataSettings):

    @property
    def folder_name(self) -> str:
        return 'D2DoubleCone'

    @property
    def parameter_names(self) -> List[str]:
        return ['m']

    @property
    def parameter_lists(self) -> List[List[Any]]:
        mass_parameters: List[fpn] = [
            fpn(0.1),
            fpn(0.25),
            fpn(0.5),
            fpn(0.75),
            fpn(1.0),
            fpn(2.0),
            fpn(3.0),
            fpn(4.0),
            fpn(6.0)
        ]
        return [mass_parameters]

    def get_bases_iter(
            self,
            title: str = '',
            basis_filter: Optional[Callable[[Basis], bool]] = None
    ) -> Iterator[Basis]:
        bases_types: List[Type[Basis]] = [BoxBasis]
        bases_grid_creators: List[Type[grids.GridCreator]] = [
            grids.FalloffIntervalGridCreator
        ]
        bases_sizes_gridbounds: List[Tuple[int, Optional[fpn], fpn]] = [
            (256, None, fpn(2)),
            (256, None, fpn(4)),
            (256, None, fpn(6))
        ]
        logger: logging.Logger = logging.getLogger()
        logger.debug(f'{len(bases_types)} basis types')
        logger.debug(
            f'{len(bases_sizes_gridbounds)} basis sizes and grid bounds')
        logger.debug(f'{len(bases_grid_creators)} grid creators')
        for basis_type, grid_creator, (basis_size, start, end) in \
                progress.printing_or_skip(itertools.product(
                    bases_types, bases_grid_creators, bases_sizes_gridbounds
                ), title=title):
            GC: grids.GridCreator = grid_creator(
                basis_size, start=start, end=end,
                interval_start=fpn(-1.0), interval_end=fpn(1.0)
            )
            self.data_precision = int(1.75 * basis_size)
            maths.set_precision(self.data_precision)
            basis: Basis = basis_type(GC)
            if basis_filter is not None:
                if not cast(Callable[[Basis], bool], basis_filter)(basis):
                    continue
            logger.info('Basis: ' + str(basis))
            yield basis

    def get_projector(self, basis: Basis) -> matrix:
        P: matrix = basis.op_indicator([fpn(-1.0), fpn(1.0)])
        P = maths.projector(P, lambda x: x > 0.5)
        return P

    def init_smearing_references(self) -> None:
        sigma: fpn = fpn(3.0) / 32
        c: int = 41
        self.smearing_basis: Basis = GaussianBasis(
            grids.GridCreator(c, end=2.05),
            sigma=sigma
        )
        M_quadratic: matrix = maths.zeros(c, c)
        M_linear: matrix = maths.zeros(c, c)
        sigma_sqrtpi: fpn = sigma * maths.sqrt(maths.pi)
        for i in range(c):
            mu: fpn = self.smearing_basis.positions[0, i]
            for j in range(i, c):
                nu: fpn = self.smearing_basis.positions[0, j]
                alpha: fpn = (mu - nu) / (2 * sigma)
                exp_alpha2: fpn = maths.exp(-alpha * alpha)
                M_quadratic[i, j] = -exp_alpha2 * maths.pi * \
                    ((mu + nu)**2 / 4 + sigma**2 / 2 - 1)
                M_quadratic[j, i] = M_quadratic[i, j]
                beta: fpn = (mu + nu) / (2 * sigma)
                exp_beta2: fpn = maths.exp(beta * beta)
                exp_mu2nu2: fpn = maths.exp(-(mu**2 + nu**2) / (2 * sigma**2))
                M_linear[i, j] = -2 * exp_mu2nu2 * \
                    (sigma_sqrtpi
                     + maths.pi * exp_beta2 *
                     (sigma * beta * maths.erf(beta) - 1))
                M_linear[j, i] = M_linear[i, j]
        self.references = [M_linear, M_quadratic]


==> anc/D2RightWedge/from_parent.py <==
#!/usr/bin/env python3
'''
Created on 2022-05-09

@author: Christoph Minz
@license: BSD 3-Clause

Adds the parent directory to the system path to import the parent modules.
'''
import os
import sys

sys.path.append(os.getcwd() + '/..')


==> anc/D2RightWedge/main.py <==
#!/usr/bin/env python3
'''
Created on 2022-05-09

@author: Christoph Minz
@license: BSD 3-Clause

Main module for the generation and processing of data in the case of a right 
wedge in two-dimensional Minkowski spacetime.

The numerical results are presented in
Sec. 4 "Test case: The wedge".
'''
from typing import Tuple, List, Any
import from_parent  # @UnresolvedImport @UnusedImport
import D2RightWedge.parameters as pars  # @UnresolvedImport
from functionbases import Basis
import dataprocessing as dataproc
from dataprocessing import DataSettings  # @UnusedImport

if __name__ == '__main__':
    settings: DataSettings = pars.D2RightWedgeDataSettings()

    def basis_filter(basis: Basis) -> bool:
        return basis.count <= 256  # dummy filter

    dataproc.run_data_generation(settings, basis_filter=basis_filter)

    def rawdata_filter(basis: Basis, par_set: List[Any]) -> Tuple[float, float]:
        if (basis.count == 256) and (basis.grid.end == 4.0) and \
                (par_set[0] == 1.0):
            return (-1.0, 1.0)  # Extract plotting data over this interval.
        return (0.0, 0.0)  # Don't extract any plotting data.

    dataproc.run_data_processing(settings, basis_filter=basis_filter,
                                 rawdata_filter=rawdata_filter)


==> anc/D2RightWedge/parameters.py <==
#!/usr/bin/env python3
'''
Created on 2022-04-11

@author: Christoph Minz
@license: BSD 3-Clause

Contains the specific settings for the right wedge in two-dimensional Minkowski 
spacetime.
'''
from typing import Callable, List, Tuple, Iterator  # @UnusedImport
from typing import Optional, Type, cast, Any
import itertools
import mathematics as maths
from mathematics import fpn, matrix  # @UnusedImport
from functionbases import Basis, BoxBasis, GaussianBasis
import grids
from dataprocessing import DataSettings
import progress
import logging


class D2RightWedgeDataSettings(DataSettings):

    @property
    def folder_name(self) -> str:
        return 'D2RightWedge'

    @property
    def parameter_names(self) -> List[str]:
        return ['m']

    @property
    def parameter_lists(self) -> List[List[Any]]:
        mass_parameters: List[fpn] = [
            fpn(0.25),
            fpn(0.5),
            fpn(1.0),
            fpn(2.0),
            fpn(4.0),
            fpn(8.0)
        ]
        return [mass_parameters]

    def get_bases_iter(
            self,
            title: str = '',
            basis_filter: Optional[Callable[[Basis], bool]] = None
    ) -> Iterator[Basis]:
        bases_types: List[Type[Basis]] = [BoxBasis]
        bases_grid_creators: List[Type[grids.GridCreator]] = [
            grids.GridCreator,
            # grids.ArtanhGridCreator
        ]
        bases_sizes_gridends: List[Tuple[int, fpn]] = [
            (32, fpn(0.5)),
            (64, fpn(1.0)),
            (128, fpn(2.0)),
            (256, fpn(4.0))
        ]
        logger: logging.Logger = logging.getLogger()
        logger.debug(f'{len(bases_types)} basis types')
        logger.debug(
            f'{len(bases_sizes_gridends)} basis sizes and grid end points')
        logger.debug(f'{len(bases_grid_creators)} grid creators')
        for basis_type, grid_creator, (basis_size, end) in \
                progress.printing_or_skip(itertools.product(
                    bases_types, bases_grid_creators, bases_sizes_gridends
                ), title=title):
            GC: grids.GridCreator = grid_creator(basis_size, end=end)
            basis: Basis = basis_type(GC)
            if basis_filter is not None:
                if not cast(Callable[[Basis], bool], basis_filter)(basis):
                    continue
            logger.info('Basis: ' + str(basis))
            self.data_precision = 450
            maths.set_precision(self.data_precision)
            yield basis

    def get_projector(self, basis: Basis) -> matrix:
        P: matrix = basis.op_step(fpn(0.0))
        P = maths.projector(P, lambda x: x > 0.5)
        return P

    def init_smearing_references(self) -> None:
        sigma: fpn = fpn(3.0) / 16
        c: int = 41
        self.smearing_basis: Basis = GaussianBasis(
            grids.GridCreator(c, end=2.05),
            sigma=sigma
        )
        M: matrix = maths.zeros(c, c)
        for i in range(c):
            mu: fpn = self.smearing_basis.positions[0, i]
            for j in range(i, c):
                nu: fpn = self.smearing_basis.positions[0, j]
                alpha: fpn = (mu - nu) / (2 * sigma)
                M[i, j] = maths.pi * (mu + nu) * maths.exp(-alpha * alpha)
                M[j, i] = M[i, j]
        self.references = [M]


==> anc/D4DoubleCone/from_parent.py <==
#!/usr/bin/env python3
'''
Created on 2022-06-14

@author: Christoph Minz
@license: BSD 3-Clause

Adds the parent directory to the system path to import the parent modules.
'''
import os
import sys

sys.path.append(os.getcwd() + '/..')


==> anc/D4DoubleCone/main.py <==
#!/usr/bin/env python3
'''
Created on 2022-06-14

@author: Christoph Minz
@license: BSD 3-Clause

Main module for the generation and processing of data in the case of a double 
cone in four-dimensional Minkowski spacetime.

The numerical results are presented in
Sec. 6 "The double cone in 3 + 1 dimensions".
'''
from typing import Tuple, List, Any
import from_parent  # @UnresolvedImport @UnusedImport
import D4DoubleCone.parameters as pars  # @UnresolvedImport
from functionbases import Basis
import dataprocessing as dataproc
from dataprocessing import DataSettings  # @UnusedImport

if __name__ == '__main__':
    settings: DataSettings = pars.D4DoubleConeDataSettings()

    def basis_filter(basis: Basis) -> bool:
        return basis.count == 256  # dummy filter

    dataproc.run_data_generation(settings, basis_filter=basis_filter)

    def rawdata_filter(basis: Basis, par_set: List[Any]) -> Tuple[float, float]:
        if (basis.count == 256) and (basis.grid.end == 4.0) and \
                (par_set[0] == 1.0) and \
                (par_set[1] in {0, 1}):
            return (0.0, 1.0)  # Extract plotting data over this interval.
        return (0.0, 0.0)  # Don't extract any plotting data.

    dataproc.run_data_processing(settings, basis_filter=basis_filter,
                                 rawdata_filter=rawdata_filter)


==> anc/D4DoubleCone/parameters.py <==
#!/usr/bin/env python3
'''
Created on 2022-06-14

@author: Christoph Minz
@license: BSD 3-Clause

Contains the specific settings for the double cone in four-dimensional 
Minkowski spacetime.
'''
from typing import Callable, List, Tuple, Iterator  # @UnusedImport
from typing import Optional, Type, cast, Any
import itertools
import mathematics as maths
from mathematics import fpn, matrix  # @UnusedImport
from functionbases import Basis, BoxBasis
from functionbases import loggaussian_function_normfactor, LogGaussianBasis
import progress
import logging
import grids
from dataprocessing import DataSettings


def linear_reference_loggaussian(mu: fpn, nu: fpn, sigma: fpn) -> fpn:
    '''
    Reference for the operator "multiplication by a piecewise linear function", 
    smeared against log-Gaussian functions.
    '''
    if mu != nu:
        return fpn(0.0)
    alpha: fpn = maths.sqrt(1 + (sigma / mu)**2)
    return maths.sqrt(2 * maths.pi)**3 * (1 - mu / maths.sqrt(alpha)) * \
        maths.sqrt(maths.log(alpha))


def quadratic_reference_loggaussian(mu: fpn, nu: fpn, sigma: fpn) -> fpn:
    '''
    Reference for the operator "multiplication by a quadratic function", 
    smeared against log-Gaussian functions.
    '''
    alpha: fpn = maths.sqrt(1 + (sigma / mu)**2)
    beta: fpn = maths.sqrt(1 + (sigma / nu)**2)
    log_alpha: fpn = maths.log(alpha)
    log_beta: fpn = maths.log(beta)
    log_alphabeta: fpn = log_alpha + log_beta
    v: fpn = 2 * maths.exp(-maths.log(alpha * nu / (beta * mu))**2
                           / (4 * log_alphabeta))
    v *= maths.pi * maths.sqrt(maths.pi)
    v *= maths.sqrt(log_alpha * log_beta / log_alphabeta)
    v *= (1 - alpha**(4 * log_beta / log_alphabeta)
          * (alpha / mu)**(-2 * log_beta / log_alphabeta)
          * (beta / nu)**(-2 * log_alpha / log_alphabeta))
    return v


class D4DoubleConeDataSettings(DataSettings):

    @property
    def folder_name(self) -> str:
        return 'D4DoubleCone'

    @property
    def position_name(self) -> str:
        return 'r'

    @property
    def parameter_names(self) -> List[str]:
        return ['m', 'ell']

    @property
    def parameter_lists(self) -> List[List[Any]]:
        mass_parameters: List[fpn] = [
            fpn(0.1),
            fpn(0.25),
            fpn(0.5),
            fpn(0.75),
            fpn(1.0),
            fpn(2.0),
            fpn(3.0),
            fpn(4.0),
            fpn(6.0)
        ]
        ell_parameters: List[int] = [
            0,
            1
        ]
        return [mass_parameters, ell_parameters]

    def get_bases_iter(
            self,
            title: str = '',
            basis_filter: Optional[Callable[[Basis], bool]] = None
    ) -> Iterator[Basis]:
        bases_types: List[Type[Basis]] = [BoxBasis]
        bases_grid_creators: List[Type[grids.GridCreator]] = [
            grids.FalloffIntervalGridCreator
        ]
        bases_sizes_gridbounds: List[Tuple[int, fpn]] = [
            (256, fpn(2)),
            (256, fpn(4)),
            (256, fpn(6))
        ]
        logger: logging.Logger = logging.getLogger()
        logger.debug(f'{len(bases_types)} basis types')
        logger.debug(
            f'{len(bases_sizes_gridbounds)} basis sizes and grid bounds')
        logger.debug(f'{len(bases_grid_creators)} grid creators')
        for basis_type, grid_creator, (basis_size, end) in \
                progress.printing_or_skip(itertools.product(
                    bases_types, bases_grid_creators, bases_sizes_gridbounds
                ), title=title):
            GC: grids.GridCreator = grid_creator(
                basis_size, start=fpn(0.0), end=end,
                interval_start=fpn(0.0), interval_end=fpn(1.0)
            )
            self.data_precision = int(2.5 * basis_size)
            maths.set_precision(self.data_precision)
            basis: Basis = basis_type(GC, radial_weight=2)
            if basis_filter is not None:
                if not cast(Callable[[Basis], bool], basis_filter)(basis):
                    continue
            logger.info('Basis: ' + str(basis))
            yield basis

    def get_projector(self, basis: Basis) -> matrix:
        P: matrix = basis.op_indicator([fpn(0.0), fpn(1.0)])
        P = maths.projector(P, lambda x: x > 0.5)
        return P

    def init_smearing_references(self) -> None:
        sigma: fpn = fpn(6.0) / 128
        c: int = 25
        mesh: matrix = matrix(maths.linspace(-0.025, 1.225, c + 1))
        mesh[0] = 0.0
        self.smearing_basis: Basis = LogGaussianBasis(
            grids.GenericGridCreator(mesh),
            sigma=sigma,
            mono_deg=-3 / 2,
            radial_weight=2
        )
        M_linear: matrix = maths.zeros(c, c)
        M_quadratic: matrix = maths.zeros(c, c)
        for i in range(c):
            mu: fpn = self.smearing_basis.positions[0, i]
            n_i: fpn = loggaussian_function_normfactor(
                mu, sigma, mono_deg=-1)
            for j in range(i, c):
                nu: fpn = self.smearing_basis.positions[0, j]
                n_j: fpn = loggaussian_function_normfactor(
                    mu, sigma, mono_deg=-1)
                M_linear[i, j] = n_i * n_j * \
                    linear_reference_loggaussian(mu, nu, sigma)
                M_linear[j, i] = M_linear[i, j]
                M_quadratic[i, j] = n_i * n_j * \
                    quadratic_reference_loggaussian(mu, nu, sigma)
                M_quadratic[j, i] = M_quadratic[i, j]
        self.references = [M_linear, M_quadratic]


==> anc/LICENSE.md <==
BSD 3-Clause License

Copyright (c) 2022, Christoph Minz. All rights reserved.

Redistribution and use in source and binary forms, with or without modification, are permitted provided that the following conditions are met:

1. Redistributions of source code must retain the above copyright notice, this list of conditions and the following disclaimer.

2. Redistributions in binary form must reproduce the above copyright notice, this list of conditions and the following disclaimer in the documentation and/or other materials provided with the distribution.

3. Neither the name of the copyright holder nor the names of its contributors may be used to endorse or promote products derived from this software without specific prior written permission.

THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.


==> anc/README.md <==
# About the code
This supplemental material contains all the source code to generate and process data sets that are presented in the publication. 
The material is structured in the following three case studies:

- [D2RightWedge](D2RightWedge) for the results presented in Sec. 4 "Test case: The wedge"
- [D2DoubleCone](D2DoubleCone) for the results presented in Sec. 5 "The double cone in 1 + 1 dimensions"
- [D4DoubleCone](D4DoubleCone) for the results presented in Sec. 6 "The double cone in 3 + 1 dimensions"

All code is written in Python 3 (executed with Python 3.7) using the typing support of `mypy` and the package `mpmath` for multiple-precision floating point numbers (Fredrik Johansson et al, version 1.1.0 [[2018]](http://mpmath.org)) that are required for the eigenvalue computations to sufficient accuracy.

# How to execute
Navigate into one of the three directories listed above. In each of these directories, you will find the files `from_parent.py`, `parameters.py` and `main.py`. 
The former is only to allow for correct module imports, while `parameters.py` contains all the settings of each case study.

To generate the data sets, open a console in the respective directory and run `python3 main.py` (or just `python main.py` depending on your installation). 
This will create a sub-directory 'data' with the generated data sets and a sub-directory 'processed' that contains the processed data sets (after they have been generated).
While the algorithm is executed, the progress is shown in the console and also logged to the files '..._generating.log' and '..._processing.log', respectively.

Be aware that some of the computations can take many hours or even days depending on the computer hardware. 
Since the algorithm checks for already existing data files before it computes each data set, you can interrupt the process and restart it later while already existing data sets will be skipped the next time the run is restarted.

# Code structure
Most implementations are documented so that you may run `python3` (or `python`) and then type in the Python prompt: `help('module.method')`, where you have to replace the word "module" by the name of the module and "method" by either a class or a function name. 
For example, `help('functonbases.Basis')` shows the documentation of the class `Basis` with all its methods.

## Module dataprocessing.py
### Data generation
When executing (any of the files) `main.py`, first the case specific settings are initialized by creating an instance of `DataSettings`. 
The specific settings are implemented in the respective module `parameters.py`. 
This includes parameter lists that span the parameter space. 
For each set of parameters, a data set is generated consisting of a CSV data file for each matrix that represents the discretization of an operator.

The core routine `run_data_generation` conducts all the computations and stores the matrices for the projector `chi` (characteristic function), the diagonal `BD` of operator `B` after diagonalization (i.e., its eigenvalues), as well as the matrices `Mm` (M minus) and `Mp` (M plus) that are the components of the modular operator. 
The operators `chi` and `BD` are only stored for testing purposes.

### Data processing
Besides the data settings, the module `parameters.py` contains the implementation of the analytic references smeared against the (Gaussian) test functions. 
These reference curves are shown in black (solid or dash-dotted) in the figures of the publication. 
The smeared data and the smeared analytic references are written as CSV files to the sub-directory 'processed' by `run_data_processing`. 
These CSV files are tables with columns corresponding to the curves as shown in the figures of the publication.

## Module functionbases.py
The box functions for data generation as well as the test functions for data processing are implemented as sub-classes of `Basis`. 
The Helmholtz operator (to the fractional power -1/4 and other fractional powers) is computed via the method `Basis.op_helmholtz`, that in turn calls sub-routines starting with `Basis._op_A_...` where the integral kernels and their integrals are implemented. 
There are general implementations in the base class `Basis` and specific optimizations in the sub-class `BoxBasis`.

## Module grids.py
The underlying discretization grids are created with the classes and methods of the module `grids.py`. The base class `GridCreator` deals with constant grid spacings, while the grids that are spaced increasingly from the interval boundaries towards the discretisation boundaries are created by `FalloffIntervalGridCreator`.

## Other modules
All basis mathematical functions are imported or implemented in the module `mathematics.py`, using multiple-precision floating point numbers, for which the name `fpn` has been used (redirecting to `mpmath.mpf`).

For a convenient progress bar display in the console output, the module `progress.py` is included.

# License information
The source code is published under the BSD 3-Clause License, see [license file](LICENSE.md).

Copyright (c) 2022, Christoph Minz

Please cite the publication if you use (some of) the code provided in this repository.


==> anc/dataprocessing.py <==
#!/usr/bin/env python3
'''
Created on 2022-07-07

@author: Christoph Minz
@license: BSD 3-Clause

Contains the class `DataSettings` to implement case specific settings, an 
assortment of helper functions for the data generation and data processing.

The core routine is `run_data_generation`.
'''
from typing import List, Tuple, Iterator, Any, Optional, Callable
from typing import Dict  # @UnusedImport
import os
import logging
from math import ceil, floor
import mathematics as maths
from mathematics import matrix
from mathematics import fpn  # (multiple-precision) floating point number
from functionbases import Basis, ComputationMethodType
import progress
import itertools
import warnings
import numpy as np  # type: ignore
from mpl_toolkits.mplot3d import Axes3D  # type: ignore  # @UnusedImport
import matplotlib.pyplot as plt  # type: ignore
import matplotlib.image as mplimg  # type: ignore
from matplotlib.colors import LinearSegmentedColormap  # type: ignore


def check_dir(path: str, local_path: str) -> str:
    '''
    Helper function to check if the given `path` to a directory is found or 
    using the `local_path` instead. The `local_path` is created if it does not 
    exist. If `path` is an empty string, `local_path` is used.
    It returns the path to be accessed.
    '''
    if path == '':
        path = local_path
    if path[-1] != '/':
        path += '/'
    if not os.path.isdir(path):
        if path != local_path:
            warnings.warn(f'"{path}" does not exist. ' +
                          f'Using/creating the directory "{local_path}".')
        path = local_path
        if not os.path.isdir(path):
            os.mkdir(path)
    return path


class DataSettings():
    '''
    Data structure that handles general settings for a case study.
    It contains the floating point precisions, data directories, the 
    discretisation basis, parameters that vary from data set to data set, 
    smearing basis and analytic references.
    '''
    data_precision: int = 100
    plot_precision: int = 30
    _generated_data_dir: str = ''
    _generated_data_dir_default: str = 'data/'
    smearing_basis: Basis
    references: List[matrix] = []
    process_data_smearing: bool = True
    _processed_data_dir: str = ''
    _processed_data_dir_default: str = 'processed/'
    processed_data_diagonals: List[int] = [0]
    processed_data_format: str = '%.5e'
    processed_data_header_format: str = '{:.5}'

    @property
    def folder_name(self) -> str:
        '''
        Returns the (relative) name to the sub-directory of the case study.

        -- Has to be implemented in a subclass (`parameters.py`). --
        '''
        raise NotImplementedError()

    @property
    def generated_data_dir(self) -> str:
        '''
        Returns the (relative or absolute) directory to the generated data.
        '''
        if self._generated_data_dir == '':
            self.generated_data_dir = self._generated_data_dir_default
        return self._generated_data_dir

    @generated_data_dir.setter
    def generated_data_dir(self, path: str) -> None:
        '''
        Sets the directory for the generated data.
        '''
        self._generated_data_dir = \
            check_dir(path, self._generated_data_dir_default)

    @property
    def processed_data_dir(self) -> str:
        '''
        Returns the (relative or absolute) directory to the processed data.
        '''
        if self._processed_data_dir == '':
            self.processed_data_dir = self._processed_data_dir_default
        return self._processed_data_dir

    @processed_data_dir.setter
    def processed_data_dir(self, path: str) -> None:
        '''
        Sets the directory for the processed data.
        '''
        self._processed_data_dir = \
            check_dir(path, self._processed_data_dir_default)

    def init_smearing_references(self) -> None:
        '''
        Initialises a smearing basis and the corresponding data matrices for 
        the analytic references.

        -- Has to be implemented in a subclass (`parameters.py`). --
        '''
        raise NotImplementedError()

    def init_logging(self, action: str) -> None:
        '''
        Sets the configuration in the logging module. Afterwards, the logger 
        handle can be retrieved with `logging.getLogger()`.

        Parameters:
        action: str
            Name of the data processing action to be executed.
            Use 'generating' or 'processing'.
        '''
        filehandler = logging.FileHandler(
            self.folder_name + '_' + action + '.log', 'w')
        formatter = logging.Formatter(
            fmt='%(asctime)s %(levelname)s %(message)s',
            datefmt='%Y%m%d %H:%M:%S'
        )
        filehandler.setFormatter(formatter)
        logger = logging.getLogger()
        for handler in logger.handlers:
            logger.removeHandler(handler)
        logger.addHandler(filehandler)
        logger.setLevel(logging.INFO)

    def end_logging(self) -> None:
        '''
        Stops the logging after the executing action is finished.
        '''
        logging.shutdown()

    @property
    def position_name(self) -> str:
        '''
        Returns the print name for the position axis. By default, it returns 
        'x', though in higher dimensional cases, it should be replaced by 'r'.
        '''
        return 'x'

    @property
    def parameter_names(self) -> List[str]:
        '''
        Returns the list of parameter names.
        By default, the computation starts with $A^{-1/4}$. If this is not 
        implemented, the start point is $A^{-1}$. To force a computation start 
        from $A^{-1}$, `Ainv_start = True` has to be added as last parameter!
        Examples:
            ['m', 'ell', 'Ainv_start']  (e.g. with values   [0.1, 0, True])
            ['m', 'ell']                (e.g. with values   [2.0, 1])

        -- Should be implemented in a subclass (see `parameters.py`).
        In the standard implementation, only a mass parameter is returned. --
        '''
        return ['m']

    @property
    def parameter_lists(self) -> List[List[Any]]:
        '''
        Returns the list of lists, for each parameter one list of values for 
        which data will be / has been generated.

        -- Should be implemented in a subclass (see `parameters.py`). 
        In the standard implementation, only a list of a single value (`0.0` 
        for the massless case) is returned. --
        '''
        mass_parameters: List[fpn] = [fpn('0.0')]
        return [mass_parameters]

    @property
    def parameter_productcount(self) -> int:
        '''
        Returns the number of parameter sets that is the product of the length 
        of all parameter lists.
        '''
        count: int = 1
        for par_list in self.parameter_lists:
            count *= len(par_list)
        return count

    def get_bases_iter(
            self,
            title: str = '',
            basis_filter: Optional[Callable[[Basis], bool]] = None
    ) -> Iterator[Basis]:
        '''
        Returns an iterator to loop over the bases (corresponding to different 
        function space discretisations).

        Parameters:
        title: str (default: '')
            If not empty, the title of the progress display in the standard 
            output. If empty, no progress is written to the standard output.
            In any case, events are logged by `logging.getLogger()` - so make 
            sure that it has been initialised, for example by calling 
            `init_logging`.
        basis_filter: Callable[[Basis]], bool], optional
            Function that returns `True` or `False` for a specific basis. If 
            multiple bases are implemented in a subclass, use this option to 
            select a subset, for example to process only some bases from a 
            larger set of generated data.

        -- Has to be implemented in a subclass (see `parameters.py`). --
        '''
        raise NotImplementedError()

    def get_projector(self, basis: Basis) -> matrix:
        '''
        Returns the subspace projector corresponding to the specific case 
        study, using the discretisation basis `basis`.

        -- Has to be implemented in a subclass (see `parameters.py`). --
        '''
        raise NotImplementedError()


def parameters_str(parameter_names: List[str] = [],
                   parameters: List[Any] = []) -> str:
    '''
    Helper function to convert a set of parameters (given their corresponding
    names) to a single string to be used as part of a filename.
    '''
    pars_str: str = ''
    for name, par in zip(parameter_names, parameters):
        if name == 'm':
            pars_str = '_{}{:.5}'.format(name, float(par)) + pars_str
        elif name == 'ell':
            pars_str = '_{}{}'.format(name, int(par)) + pars_str
        elif name == 'Ainv_start':
            if par == True:
                pars_str = '_from-1' + pars_str
    return pars_str


def get_filename(
    prefix: str,
    operatorname: str,
    power: Optional[Tuple[int, int]] = None,
    method: str = '',
    parameter_names: List[str] = [],
    parameters: List[Any] = [],
    extension: str = 'csv'
) -> str:
    '''
    Helper function to create a filename for an operator.

    Parameters:
    prefix: str
        Short string representing the discretisation basis, see 
        `Basis.get_fileprefix` in `functionbases.py`.
    operatorname: str
        Symbol (or short name) for the operator.
    power: Tuple[int, int], optional
        Fractional power (as an integer and a positive natural number). If not 
        specified, the power is not added to the string.
    parameter_names: List[str] (default: empty list)
        Names of the parameter set.
    parameters: List[Any] (default: empty list)
        Values of the parameter set. Convert to a string by `parameters_str`.
    extension: str (default: 'csv')
        A dot is always added to the end of the string, followed by 
        `extension` that may be an empty string.
    '''
    power_str: str = ''
    if power is not None:
        power_str += '_m1' if power[0] == -1 else '_p1'
        if power[1] > 1:
            power_str += 'o' + str(power[1])
    filename: str = prefix + '_' + operatorname + power_str
    filename += parameters_str(parameter_names, parameters)
    if method != '':
        filename += '_' + method
    filename += '.' + extension
    return filename


def diagonalize_real(M: matrix, is_realsymmetric: bool,
                     logger: logging.Logger, M_name: str) -> \
        Tuple[matrix, matrix]:
    '''
    Diagonalises a real (symmetric) matrix that has only real eigenvalues. If 
    complex eigenvalues are encountered (due to insufficient decimal places), a 
    warning is logged and the imaginary parts are stripped from the output.
    The return value is a tuple of the eigenvalues as a vector and the 
    eigenvectors as a matrix.
    '''
    D, V = maths.diagonalize(M, is_realsymmetric, sorting='negative shifted')
    if any(maths.im(d) != 0.0 for d in D):
        logger.warning(M_name + ' has complex eigenvalues!')
        logger.warning('Ignoring imaginary parts')
        D = maths.apply(D, maths.re)
        V = maths.apply(V, maths.re)
    return (D, V)


def run_data_generation(
    settings: DataSettings,
    basis_filter: Optional[Callable[[Basis], bool]] = None
) -> None:
    '''
    Generates data according to the given `settings` (an instance of a subclass 
    of `DataSettings`) and an optional filter to select only a subset of data 
    to generate.
    If the output directory `settings.generated_data_dir` already contains the 
    csv-files for all operators saved in each iteration, this iteration is 
    skipped. The execution is being logged to an output file. For each 
    discretisation basis, the progress of the parameter sweep (repeating the 
    calculation for all parameter combinations) is also printed to the standard 
    output.
    '''
    settings.init_logging('generating')
    logger: logging.Logger = logging.getLogger()
    logging_text: str = '# Generating data sets'
    logger.info(logging_text)
    print(logging_text)
    par_lists: List[List[Any]] = settings.parameter_lists
    logger.info(f'Data files will be saved to {settings.generated_data_dir}')
    for basis in settings.get_bases_iter(basis_filter=basis_filter):
        progress_bar: Iterator[bool] = progress.progress_bar_printer(
            settings.parameter_productcount * 4 + 1, str(basis))
        prefix: str = basis.get_fileprefix()
        next(progress_bar)
        logger.info('Computing the projector')
        chi: matrix = settings.get_projector(basis)
        maths.save(chi, settings.generated_data_dir + get_filename(
            prefix, 'chi', method=str(settings.data_precision)))
        for par_set in itertools.product(*par_lists):
            mass: fpn = fpn(par_set[0])
            A_kwargs: Dict[str, Any] = {
                'mass': mass,
                'computation': ComputationMethodType.analytic
            }
            if 'ell' in settings.parameter_names:
                A_kwargs.update({'ell': int(par_set[1])})
            Ainv_start: bool = False  # -> by default, starting from (-1, 4)
            if settings.parameter_names[-1] == 'Ainv_start':
                Ainv_start = par_set[-1]
            elif not basis.op_helmholtz_kernel_is_implemented(
                    (-1, 4), **A_kwargs):
                Ainv_start = True
            start_comp: Tuple[int, int] = (-1, 1) if Ainv_start else (-1, 4)
            if not basis.op_helmholtz_kernel_is_implemented(
                    start_comp, **A_kwargs):
                logger.error(
                    'The kernel of the Helmholtz operator to the ' +
                    f'power {start_comp} and for parameters {A_kwargs} ' +
                    'is not implemented.')
                continue
            logger.info(f'Setting parameters {A_kwargs}')
            D: matrix
            V: matrix
            filenames: Dict[str, str] = dict([
                (opname, settings.generated_data_dir + get_filename(
                    prefix, opname,
                    method=str(settings.data_precision),
                    parameter_names=settings.parameter_names,
                    parameters=par_set
                ))
                for opname in ['BD', 'Mm', 'Mp']
            ])
            skipping: bool = False
            if all(os.path.exists(filename)
                   for filename in filenames.values()):
                logger.info(
                    'Skipping data set (all data files already exist)')
                skipping = True
            else:
                logger.info(f'Starting computation')
            next(progress_bar)
            if not skipping:
                try:
                    logger.info(
                        'Computing the operators $A^{\\mp\\frac{1}{4}}$')
                    A_m1o4: matrix
                    if not Ainv_start:
                        A_m1o4 = basis.op_helmholtz(power=(-1, 4), **A_kwargs)
                    else:
                        A_m1: matrix = \
                            basis.op_helmholtz(power=(-1, 1), **A_kwargs)
                        D, V = diagonalize_real(A_m1, True, logger, '$A^{-1}$')
                        D = maths.apply(D, lambda x: maths.sqrt(maths.sqrt(x)))
                        A_m1o4 = maths.matmul(V, maths.diag(D), V.T)
                    A_p1o4: matrix = maths.inv(A_m1o4)
                except Exception as e:
                    logger.error(str(e))
                    skipping = True
            next(progress_bar)
            if not skipping:
                try:
                    logger.info('Computing the operator $B$')
                    B: matrix = maths.matmul(A_m1o4, chi, A_p1o4) \
                        + maths.matmul(A_p1o4, chi, A_m1o4) \
                        - maths.eye(basis.count)
                    D, V = diagonalize_real(B, True, logger, '$B$')
                    D = maths.as_matrix(D)
                    maths.save(D, filenames['BD'])
                except Exception as e:
                    logger.error(str(e))
                    skipping = True
            next(progress_bar)
            if not skipping:
                try:
                    logger.info('Computing $2 \\arcoth(B)$')
                    D = maths.apply(D, lambda x: 2.0 * maths.artanh(1 / x))
                    arcothB2: matrix = maths.matmul(V, maths.diag(D), V.T)
                except Exception as e:
                    logger.error(str(e))
                    skipping = True
            next(progress_bar)
            if not skipping:
                try:
                    logger.info('Computing the modular operator')
                    M_m: matrix = maths.matmul(A_m1o4, arcothB2, A_m1o4)
                    maths.save(M_m, filenames['Mm'])
                    M_p: matrix = maths.matmul(A_p1o4, arcothB2, A_p1o4)
                    maths.save(M_p, filenames['Mp'])
                except Exception as e:
                    logger.error(str(e))
                    skipping = True
        list(progress_bar)  # finish progress bar
    logging_text = 'Finished generating data sets.'
    logger.info(logging_text)
    print(f'{logging_text}\n')
    settings.end_logging()


def allocate_memory_processed_data(settings: DataSettings, rows: int = -1,
                                   columns: int = -1) -> List[np.ndarray]:
    '''
    Allocate a list of standard precision floating point matrices (numpy 
    arrays) to extract diagonals from the generated data as specified in 
    `settings.processed_data_diagonals`.
    If `columns >= 0`, the matrices will have one column to specify the 
    test function position plus `columns` more (for a varying parameter).
    If `rows >= 0`, the matrices will have one column to specify the parameter 
    plus a column for each test function position.
    '''
    even_pos: np.ndarray = maths.as_numpyarray(
        settings.smearing_basis.positions)
    odd_pos: np.ndarray = maths.as_numpyarray(
        settings.smearing_basis.second_positions)
    data_list: List[np.ndarray] = []
    for k in settings.processed_data_diagonals:
        kp: int = k if k >= 0 else -k
        pos: np.ndarray = even_pos if kp % 2 == 0 else odd_pos
        pos = pos[0, (kp // 2):(np.size(pos, 1) - (kp // 2))]
        pos = np.around(pos, settings.plot_precision - 1)
        data: np.ndarray
        if rows == -1:  # pos varies along the columns
            data = np.zeros((np.size(pos, 0), columns + 1))
            data[:, 0] = pos
        else:  # pos varies along the rows
            data = np.zeros((rows + 1, np.size(pos, 0) + 1))
            data[0, 0] = np.nan
            data[0, 1:] = pos.T
        data_list.append(data)
    return data_list


def crop_data(settings: DataSettings, basis: Basis, M: matrix,
              interval: Tuple[float, float]) -> Tuple[np.ndarray, np.ndarray]:
    '''
    Takes a (high precision) matrix `M` and extracts the subset of `interval` 
    cross `interval` where the `interval` is in the same units as the positions 
    of the discretisation basis `basis`.
    It returns the subset of positions as a vector and the submatrix with 
    standard floating point precision (numpy arrays) that is sufficient for 
    plotting the processed data.
    '''
    pos: np.ndarray = maths.as_numpyarray(basis.positions)
    pos_interval: np.ndarray = np.logical_and(pos >= interval[0],
                                              pos <= interval[1])
    pos = np.around(pos[pos_interval], settings.plot_precision - 1)
    pos_indices: Tuple[np.ndarray, np.ndarray] = np.where(pos_interval)
    crop_slice = slice(pos_indices[1].min(), pos_indices[1].max() + 1)
    M_np = maths.as_numpyarray(M)
    M_np = M_np[crop_slice, crop_slice]
    M_np = np.around(M_np, settings.plot_precision - 1)
    return (pos, M_np)


def save_cropped_data(filename: str, pos: np.ndarray, M: np.ndarray,
                      logM: Optional[np.ndarray] = None) -> None:
    '''
    Save the cropped data from `crop_data` (once in standard scale and, 
    optionally, once in logarithmic scale) in numpy data files.

    `filename` has to end with '.' and is extended by 'pos.npy', 'npy' and 
    'log.npy', respectively.
    '''
    np.save(filename + 'pos.npy', pos, allow_pickle=False)
    np.save(filename + 'npy', M, allow_pickle=False)
    if logM is not None:
        np.save(filename + 'log.npy', logM, allow_pickle=False)


def load_cropped_data(filename: str, in_log_scale: bool = False) -> \
        Tuple[np.ndarray, np.ndarray]:
    '''
    Load the cropped data from `crop_data` (optionally, in logarithmic scale) 
    from numpy data files to further process the data.

    `filename` has to end with '.' and is extended by 'pos.npy', 'npy' and 
    'log.npy', respectively.
    '''
    pos: np.ndarray = np.load(filename + 'pos.npy')
    M: np.ndarray
    if in_log_scale:
        M = np.load(filename + 'log.npy')
    else:
        M = np.load(filename + 'npy')
    return (pos, M)


def blend_colors(color1: Tuple[float, float, float], ratio: float,
                 color2: Tuple[float, float, float]) -> \
        Tuple[float, float, float]:
    '''
    Returns an rgb color blend between `color1` and `color2` where `ratio` sets 
    the amount of `color1` to be blended with `1 - ratio` of `color2`. All 
    color values are standard floating points numbers in the interval [0, 1].
    '''
    return (color1[0] * ratio + color2[0] * (1 - ratio),
            color1[1] * ratio + color2[1] * (1 - ratio),
            color1[2] * ratio + color2[2] * (1 - ratio))


def get_colormap_data(minvalue: float, maxvalue: float) -> Dict[str, Any]:
    '''
    Returns a dictionary of colormap parameters (including the key 'cmap' for a 
    `matplotlib.colors.LinearSegmentedColormap`) ranging at least from 
    `minvalue` to `maxvalue`.
    Negative values are represented by a red/yellow color, positive values by a 
    blue/cyan color, and values close to 0 by light grey. The colormap is set 
    such that it has an increasing contrast away from 0 also when plotted in 
    grey scale.
    '''
    # Compute colormap limits:
    domain_len: float = maxvalue - minvalue
    rel_zero: float = 0.0 if domain_len <= 0.0 else \
        (0.0 - minvalue) / domain_len
    divisions: int = 100
    abs_zero: int
    if abs(minvalue) > abs(maxvalue):
        abs_zero = int(floor(divisions * rel_zero))
    else:
        abs_zero = int(ceil(divisions * rel_zero))
    has_zero: bool = (0 <= abs_zero <= divisions)
    if has_zero:  # adjust domain
        rel_zero_new: float = abs_zero / divisions
        if 0.0 < rel_zero_new < 1.0:
            rescale_ratio: float = rel_zero_new / (1 - rel_zero_new)
            if rel_zero_new > rel_zero:  # adjust minimum
                minvalue = -maxvalue * rescale_ratio
            else:  # adjust maximum
                maxvalue = -minvalue / rescale_ratio
            domain_len = maxvalue - minvalue
        rel_zero = rel_zero_new

    # Define basic colors of the map:
    colors: Dict[str, Tuple[float, float, float]] = {
        'large_negative': (0.55, 0.00, 0.00),
        'small_negative': (0.15, 0.85, 0.95),
        'zero':           (0.95, 0.95, 0.95),
        'small_positive': (0.95, 0.85, 0.15),
        'large_positive': (0.00, 0.00, 0.55)
    }
    # Get minimum and maximum using the basic colors:
    smallstep: int = 4
    if rel_zero < 0.0:
        colors['minimum'] = colors['small_positive']
    elif abs_zero == 0:
        colors['minimum'] = colors['zero']
    elif abs_zero <= smallstep:
        colors['minimum'] = colors['small_negative']
    elif rel_zero >= 0.5:
        colors['minimum'] = colors['large_negative']
    else:
        colors['minimum'] = blend_colors(
            colors['small_negative'], 2 * rel_zero,
            colors['large_negative']
        )
    if rel_zero > 1.0:
        colors['maximum'] = colors['small_negative']
    elif abs_zero == divisions:
        colors['maximum'] = colors['zero']
    elif abs_zero >= divisions - smallstep:
        colors['maximum'] = colors['small_positive']
    elif rel_zero <= 0.5:
        colors['maximum'] = colors['large_positive']
    else:
        colors['maximum'] = blend_colors(
            colors['small_positive'], 2 * rel_zero - 1,
            colors['large_positive']
        )

    # Create color mapping:
    channels: List[str] = ['red', 'green', 'blue']
    cmap_segments: Dict[str, List[List[float]]] = {}
    for channel, a, b in zip(channels, colors['minimum'], colors['maximum']):
        cmap_segments[channel] = [[0.0, a, a], [1.0, b, b]]
    if abs_zero < divisions - smallstep:
        ratio = (abs_zero + smallstep) / divisions
        for channel, a in zip(channels, colors['small_positive']):
            cmap_segments[channel].insert(1, [ratio, a, a])
    if has_zero:
        for channel, a in zip(channels, colors['zero']):
            cmap_segments[channel].insert(1, [rel_zero, a, a])
    if abs_zero > smallstep:
        ratio = (abs_zero - smallstep) / divisions
        for channel, a in zip(channels, colors['small_negative']):
            cmap_segments[channel].insert(1, [ratio, a, a])
    cmap_data: Dict[str, Any] = {
        'cmap':      LinearSegmentedColormap('datacmap',
                                             cmap_segments, N=1024),
        'name':      'datacmap',
        'colors':    colors,
        'minvalue':  minvalue,
        'maxvalue':  maxvalue,
        'divisions': divisions,
        'smallstep': smallstep
    }
    if has_zero:
        cmap_data['abs_zero'] = abs_zero
    return cmap_data


def save_as_datasurface(filename: str, pos: np.ndarray,
                        interval: Tuple[float, float], M: np.ndarray,
                        cmap_data: Dict[str, Any]) -> \
        Dict[Tuple[float, float, float], Tuple[int, int]]:
    '''
    Creates a 3D surface plot of the cropped data `M`, colors it with the 
    specified colormap data, see `get_colormap_data`, and saves it.

    `filename` has to end with '.' and is extended by 'png'.
    '''
    cmap = cmap_data['cmap']
    cmap_min: float = cmap_data['minvalue']
    cmap_max: float = cmap_data['maxvalue']
    cmap_len: float = cmap_max - cmap_min
    view: Tuple[int, int] = (-35, 30)
    X, Y = np.meshgrid(pos, pos)
    C: np.ndarray = np.zeros((*np.shape(M), 4))
    for i in range(np.size(C, axis=0)):
        for j in range(np.size(C, axis=1)):
            C[i, j, :] = cmap(
                min(max((M[i, j] - cmap_min) / cmap_len, 0.0), 1.0)
            )
    C[:, :, 3] = 0.9  # set data transparency
    fig, ax = plt.subplots(subplot_kw={'projection': '3d',
                                       'proj_type': 'ortho'})
    fig.set_size_inches(w=5.0, h=5.0)
    ax.view_init(azim=270 + view[0], elev=60 - view[1])
    plt.subplots_adjust(left=0.0, bottom=0.0, right=1.0, top=1.0)
    ax.margins(0.0)
    ax.set_axis_off()
    # Add coordinate system reference points:
    pos_min, pos_max = interval
    ref_points3d: List[Tuple[float, float, float]] = [
        (pos_min, pos_max, cmap_min),
        (pos_min, pos_max, cmap_max),
        (pos_min, pos_min, cmap_min),
        (pos_max, pos_max, cmap_max),
        (pos_max, pos_min, cmap_min),
        (pos_max, pos_min, cmap_max),
    ]
    ref_points3d_array: np.ndarray = np.array(ref_points3d)
    ax.scatter(ref_points3d_array[:, 0], ref_points3d_array[:, 1],
               ref_points3d_array[:, 2],
               c='k', marker='.', s=0.05, depthshade=False)
    # Add surface plot:
    ax.plot_surface(
        X, Y, M,
        rcount=np.size(M, axis=0),
        ccount=np.size(M, axis=1),
        facecolors=C,
        linewidth=0.05,
        edgecolor=(0.6, 0.6, 0.6, 0.6),
        shade=False,
        antialiased=True
    )
    plt.savefig(fname=filename + 'uncropped.png', transparent=True, dpi=600)

    # Crop png data and attempt to determine edge points:
    rgba: np.ndarray = mplimg.imread(fname=filename + 'uncropped.png')
    rgba_shape: Tuple[int, ...] = np.shape(rgba)

    def get_crop_values(range1, range2, is_right_left: bool) -> \
            Tuple[int, List[int]]:
        alpha_min: float = 0.1
        range2 = list(range2)
        crop_size: int = 0
        point2d_1: int = 0
        point2d_2: int = 0
        for i in range1:
            cropping: bool = True
            for j in range2:
                if (is_right_left and rgba[j, i, 3] > alpha_min) or \
                        (not is_right_left and rgba[i, j, 3] > alpha_min):
                    cropping = False
                    point2d_1 = i
                    break
            if not cropping:
                for j in reversed(range2):
                    if (is_right_left and rgba[j, i, 3] > alpha_min) or \
                            (not is_right_left and rgba[i, j, 3] > alpha_min):
                        point2d_2 = i
                        break
                break
            crop_size += 1
        return (crop_size, [point2d_1, point2d_2])

    crop_l, points2d_l = get_crop_values(
        range(rgba_shape[1]), range(rgba_shape[0]), True)
    crop_r, points2d_r = get_crop_values(
        range(rgba_shape[1] - 1, crop_l - 1, -1), range(rgba_shape[0]), True)
    crop_t, points2d_t = get_crop_values(
        range(rgba_shape[0]), range(rgba_shape[1]), False)
    crop_b, points2d_b = get_crop_values(
        range(rgba_shape[0] - 1, crop_t - 1, -1), range(rgba_shape[1]), False)
    new_h: int = rgba_shape[0] - crop_t - crop_b
    new_w: int = rgba_shape[1] - crop_l - crop_r
    rgba = rgba[crop_t:(new_h + crop_t), crop_l:(new_w + crop_l), :]
    points2d_l = [new_h - (l_t - crop_t) for l_t in points2d_l]
    points2d_r = [new_h - (r_t - crop_t) for r_t in points2d_r]
    points2d_t = [t_l - crop_l for t_l in points2d_t]
    points2d_b = [b_r - crop_l for b_r in points2d_b]
    mplimg.imsave(filename + 'png', rgba)
    ref_points2d = [
        (0, points2d_l[1]),
        (0, points2d_l[0]),
        (int(sum(points2d_b) / 2), 0),
        (int(sum(points2d_t) / 2), new_h),
        (new_w, points2d_r[1]),
        (new_w, points2d_r[0])
    ]
    return dict(zip(ref_points3d, ref_points2d))


def save_as_dataimage(filename: str, M: np.ndarray,
                      cmap_data: Dict[str, Any]) -> None:
    '''
    Creates a matrix plot of the cropped data `M`, colors it with the 
    specified colormap data, see `get_colormap_data`, and saves it.

    `filename` has to end with '.' and is extended by 'pdf'.
    '''
    cmap = cmap_data['cmap']
    cmap_min: float = cmap_data['minvalue']
    cmap_len: float = cmap_data['maxvalue'] - cmap_min
    M = np.flipud(M)
    M_shape: Tuple[int, ...] = np.shape(M)
    M_image: np.ndarray = np.zeros((M_shape[0], M_shape[1], 3))
    for i in range(M_shape[0]):
        for j in range(M_shape[1]):
            c: Tuple[float, ...] = cmap(
                min(max((M[i, j] - cmap_min) / cmap_len, 0.0), 1.0)
            )
            M_image[i, j, :] = c[:3]
    mplimg.imsave(filename + 'pdf', M_image)


def save_pgfplots_settings(filename: str, data: Dict[str, Any]) -> None:
    '''
    Saves the colormap settings (and edge points of the surface plot) as 
    settings for pgfplots.

    `filename` has to end with '.' and is extended by 'tex'.
    '''
    with open(filename + 'tex', 'w') as f:
        f.write("\\pgfplotsset{\n")
        f.write("\tcolormap={" + data['name'] + "}{[1mm]\n")
        f.write("\t\trgb(0mm)=" + str(data['colors']['minimum']) + ",\n")
        divisions: int = data['divisions']
        if 'abs_zero' in data:
            abs_zero: int = data['abs_zero']
            smallstep: int = data['smallstep']
            if abs_zero > smallstep:
                f.write(f"\t\trgb({abs_zero - smallstep}mm)=" +
                        str(data['colors']['small_negative']) + ",\n")
            if (abs_zero > 0) and (abs_zero < divisions):
                f.write(f"\t\trgb({data['abs_zero']}mm)=" +
                        str(data['colors']['zero']) + ",\n")
            if abs_zero < divisions - smallstep:
                f.write(f"\t\trgb({abs_zero + smallstep}mm)=" +
                        str(data['colors']['small_positive']) + ",\n")
        f.write(f"\t\trgb({divisions}mm)=" +
                str(data['colors']['maximum']) + "\n")
        f.write("\t},\n")
        f.write("\tpoint meta min=" + f"{data['minvalue']:.5e}" + ",\n")
        f.write("\tpoint meta max=" + f"{data['maxvalue']:.5e}" + ",\n")
        f.write("\tzmin=" + f"{data['minvalue']:.5e}" + ",\n")
        f.write("\tzmax=" + f"{data['maxvalue']:.5e}" + ",\n")
        if ('view_h' in data) and ('view_v' in data):
            f.write("\tview={" +
                    f"{data['view_h']}" + "}{" +
                    f"{data['view_v']}" + "},\n")
        f.write("}\n")
        if 'points' in data:
            f.write("\\def\\datapoints{%\n")
            for p3d, p2d in data['points'].items():
                f.write(f"({p3d[0]:.2e},{p3d[1]:.2e},{p3d[2]:.2e})" +
                        " => " + str(p2d) + "\n")
            f.write("}\n")
        zcoord: float = (data['maxvalue'] + data['minvalue']) / 2
        f.write("\\def\\zcoord{" + f"{zcoord:.5e}" + "}\n")


def convert_for_pgfplots(filename: str, interval: Tuple[float, float],
                         in_log_scale: bool = False) -> None:
    '''
    Wrapper function to load cropped data, create a color map, create a matrix 
    and surface plot, and save settings for pgfplots.

    `filename` has to end with '.' and is extended by respective file 
    extensions.
    '''
    pos, M = load_cropped_data(filename, in_log_scale)
    cmap_data = get_colormap_data(np.min(M), np.max(M))
    save_as_dataimage(filename, M, cmap_data)
    points = save_as_datasurface(filename, pos, interval, M, cmap_data)
    cmap_data['points'] = points
    save_pgfplots_settings(filename, cmap_data)


def run_data_processing(
    settings: DataSettings,
    basis_filter: Optional[Callable[[Basis], bool]] = None,
    rawdata_filter: Optional[Callable[[Basis, List[Any]],
                                      Tuple[float, float]]] = None
) -> None:
    '''
    Processes data according to the given `settings` (an instance of a subclass 
    of `DataSettings`) and an optional filter to select only a subset of data 
    to process, as well as a sub-filter for a raw data plot (matrix and surface 
    plot).
    '''
    settings.init_logging('processing')
    logger: logging.Logger = logging.getLogger()
    logging_text: str = '# Processing data sets'
    logger.info(logging_text)
    print(logging_text)
    maths.set_precision(settings.plot_precision)
    logger.info(f'Data source: {settings.generated_data_dir}')
    logger.info(f'Data target: {settings.processed_data_dir}')
    delimiter: str = ','
    logger.info('Initialising test functions and calculating references')
    settings.init_smearing_references()
    smearing_basis: Basis = settings.smearing_basis
    ref_count: int = len(settings.references)
    par_lists: List[List[Any]] = settings.parameter_lists
    main_par_list: List[Any] = par_lists[0]
    logger.info('Saving references')
    data_list: List[np.ndarray] = \
        allocate_memory_processed_data(settings, columns=ref_count)
    data_header: str = settings.position_name
    filename: str
    for k, data in enumerate(data_list):
        for r, ref in enumerate(settings.references):
            data_header += delimiter + f'ref{r}'
            data[:, r + 1] = np.around(maths.as_numpyarray(
                maths.get_diag(ref, k=k)).T,
                settings.plot_precision - 1)
        filename = get_filename('references', 'Mm', extension='{}.csv')
        np.savetxt(
            settings.processed_data_dir + filename.format(k),
            data,
            header=data_header,
            comments='',
            delimiter=delimiter,
            fmt=settings.processed_data_format
        )
    for basis in settings.get_bases_iter(basis_filter=basis_filter):
        maths.set_precision(settings.plot_precision)
        progress_bar: Iterator[bool] = progress.progress_bar_printer(
            settings.parameter_productcount * 3 + 1, str(basis))
        prefix: str = basis.get_fileprefix()
        next(progress_bar)
        logger.info(f'Discretising test functions')
        coeff: List[List[fpn]] = []
        for test_func in smearing_basis:
            coeff.append(maths.as_list(basis.discretize(test_func)))
        C: matrix = maths.matrix(coeff)
        for par_set in itertools.product(*par_lists[1:]):
            logger.info(f'Processing data for extra parameters {par_set}')
            data_list = allocate_memory_processed_data(
                settings, columns=len(main_par_list))
            data_header = settings.position_name
            pardata_list = allocate_memory_processed_data(
                settings, rows=len(main_par_list))
            if ref_count == 1:
                errdata_list: List[np.ndarray] = \
                    allocate_memory_processed_data(
                        settings, columns=len(main_par_list))
            for p, par in enumerate(main_par_list):
                skipping: bool = False
                logger.info('Processing ' +
                            f'{settings.parameter_names[0]}={float(par):.5}')
                data_header += delimiter + \
                    settings.processed_data_header_format.format(float(par))
                logger.info('Loading $M_-$')
                next(progress_bar)
                full_par_set: List[Any] = [par] + list(par_set)
                filename = settings.generated_data_dir + \
                    get_filename(
                        prefix,
                        'Mm',
                        method=str(settings.data_precision),
                        parameter_names=settings.parameter_names,
                        parameters=full_par_set
                    )
                try:
                    M_m: matrix = maths.load(filename)
                    M_m = maths.verify_real(M_m)
                except Exception as e:
                    logger.error(e, exc_info=True)
                    skipping = True
                if (not skipping) and (rawdata_filter is not None):
                    try:
                        interval: Tuple[float, float] = \
                            rawdata_filter(basis, full_par_set)
                        if interval[0] < interval[1]:
                            logger.info('Saving cropped, raw data of $M_-$')
                            filename = settings.processed_data_dir + \
                                get_filename(
                                    prefix,
                                    'Mm',
                                    parameter_names=settings.parameter_names,
                                    parameters=full_par_set,
                                    extension=''
                                )
                            M_mc_pos, M_mc = crop_data(
                                settings, basis, M_m, interval)
                            logM_mc = crop_data(
                                settings, basis, maths.log10_abs(M_m),
                                interval)[1]
                            save_cropped_data(
                                filename, M_mc_pos, M_mc, logM_mc)
                            convert_for_pgfplots(filename, interval)
                    except Exception as e:
                        logger.error(e, exc_info=True)
                if not settings.process_data_smearing:
                    skipping = True
                next(progress_bar)
                if not skipping:
                    logger.info('Smearing $M_-$')
                    smeared: matrix = maths.matmul(C, M_m, C.T)
                    for k, (data, pardata) in enumerate(
                            zip(data_list, pardata_list)):
                        data_vector: np.ndarray = np.around(
                            maths.as_numpyarray(
                                maths.get_diag(smeared, k=k)).T,
                            settings.plot_precision - 1)
                        data[:, p + 1] = data_vector
                        pardata[p + 1, 0] = par
                        pardata[p + 1, 1:] = data_vector
                next(progress_bar)
                if not skipping and (ref_count == 1):
                    logger.info('Computing M error')
                    error: matrix = \
                        maths.rel_err(smeared, settings.references[0])
                    for k, data in enumerate(errdata_list):
                        data[:, p + 1] = np.around(maths.as_numpyarray(
                            maths.get_diag(error, k=k)).T,
                            settings.plot_precision - 1)
            if settings.process_data_smearing:
                logger.info('Saving $M_-$')
                filename = settings.processed_data_dir + get_filename(
                    prefix,
                    'Mm',
                    parameter_names=settings.parameter_names[1:],
                    parameters=par_set,
                    extension='{}.csv'
                )
                filename_par = settings.processed_data_dir + get_filename(
                    prefix,
                    'Mm' + settings.parameter_names[0],
                    parameter_names=settings.parameter_names[1:],
                    parameters=par_set,
                    extension='{}.csv'
                )
                for k, (data, pardata) in enumerate(
                        zip(data_list, pardata_list)):
                    np.savetxt(
                        filename.format(k),
                        data,
                        header=data_header,
                        comments='',
                        delimiter=delimiter,
                        fmt=settings.processed_data_format
                    )
                    np.savetxt(
                        filename_par.format(k),
                        pardata[1:, :],
                        header=delimiter.join(
                            [settings.parameter_names[0]] +
                            [settings.processed_data_header_format.format(
                                round(x, 5))
                             for x in pardata[0, 1:]]
                        ),
                        comments='',
                        delimiter=delimiter,
                        fmt=settings.processed_data_format
                    )
                if ref_count == 1:
                    logger.info('Saving $M_-$ error')
                    filename = settings.processed_data_dir + get_filename(
                        prefix,
                        'errMm',
                        parameter_names=settings.parameter_names[1:],
                        parameters=par_set,
                        extension='{}.csv'
                    )
                    for k, data in enumerate(errdata_list):
                        np.savetxt(
                            filename.format(k),
                            data,
                            header=data_header,
                            comments='',
                            delimiter=delimiter,
                            fmt=settings.processed_data_format
                        )
        list(progress_bar)  # finish progress bar
    logging_text = 'Finished processing data sets.'
    logger.info(logging_text)
    print(f'{logging_text}\n')
    settings.end_logging()


==> anc/functionbases.py <==
#!/usr/bin/env python3
'''
Created on 2022-02-07

@author: Christoph Minz
@license: BSD 3-Clause

Contains the class `Basis` and derived classes to handle function bases for the 
discrete computations.

Remark: In this module, there are a few implementations of integral kernels and 
anti-derivatives (also for numeric methods) that are not required to produce 
the results of the publication.
'''
from __future__ import annotations
from typing import Callable, List, Tuple, Dict, Iterator
from typing import Union, Optional, Any, cast, TypeVar
import progress
import mathematics as maths
from mathematics import matrix
from mathematics import fpn  # (multiple-precision) floating point number
from grids import GridCreator
from enum import Enum

T = TypeVar('T')


class OperatorKernelType(Enum):
    '''
    Enum: Types of operator kernels $K(x, y)$.

    `convolution`:
    $K(x, y) = f(| x - y |)$

    `product`:
    $K(x, y) = \\Theta(x - y) f_0(x) f_1(y)
               + \\Theta(y - x) f_0(y) f_1(x)$
    '''
    convolution = 1
    product = 2


class ComputationMethodType(Enum):
    '''
    Enum: Types of computation methods.
    '''
    analytic = 1
    numeric = 2


class RegularizationScheme(Enum):
    '''
    Enum: Types of regularization methods.
    '''
    improper_integral = 1
    antiderivative = 2
    primitive = 2


class NotImplementedInBaseClassError(NotImplementedError):
    '''
    Error when an implementation is required by a subclass.
    '''

    def __init__(
            self,
            message: str =
            'This method is not implemented by the base class.'
    ) -> None:
        super().__init__(message)


class NotImplementedKernelFunctionError(NotImplementedError):
    '''
    Error when (an antiderivative over) an integral kernel is not implemented.
    '''

    def __init__(self, kernel_type: str, power_frac: Tuple[int, int],
                 degree: Optional[Union[int, Tuple[int, int]]] = None) -> None:
        message: str
        if degree is None:
            message = 'The '
        elif type(degree) is int:
            message = 'The antiderivative for the monomial degree ' + \
                f'{degree} and the '
        else:
            message = 'The double antiderivative for the monomial ' + \
                f'degree {degree} and the '
        message += f'integral kernel of the {kernel_type} ' + \
            'Helmholtz operator to the power ' + str(power_frac) + \
            ' is not implemented.'
        super().__init__(message)


class NotIterableValueError(ValueError):
    '''
    Error for incorrect value in implementation.
    '''

    def __init__(
        self,
        message: str =
            'The argument has to be an iterable of (at least) one value.'
    ) -> None:
        self.message = message
        super().__init__(message)


def datahandling(f: Callable[..., matrix]) -> Callable[..., matrix]:
    '''
    Adds an auto-saver and auto-loader to a computation.
    The following keyword arguments are popped from the keywords passed to the 
    discretization method.

    Parameters:
    filename: str (default: '')
        If specified (and `overwrite` is False), the operator matrix is 
        loaded from the file and the computation is skipped. If the file does
        not exist (or overwrite is True), the operator is computed and then 
        saved to the file.
    overwrite: bool (default: False)
        Boolean flag to force a recomputation and write the result to the file.
    '''
    def decorated_function(*args, **kwargs) -> matrix:
        filename: str = kwargs.pop('filename', '')
        overwrite: bool = kwargs.pop('overwrite', False)
        if (filename != '') and not overwrite:
            try:
                return maths.load(filename)
            except FileNotFoundError:
                pass  # compute operator
        M: matrix = f(*args, **kwargs)
        if filename != '':
            maths.save(M, filename)
        return M
    decorated_function.__doc__ = f.__doc__
    decorated_function.__name__ = f.__name__
    return decorated_function


class Basis(object):
    '''
    Base class for a function basis that stores a list of functions and their
    (centre) positions as well as the grids for the initialisation and 
    computations.
    '''

    _func_name: str
    _funcs_name: str
    _diffable_at_positions: bool = True
    _radial_weight: int = 0
    _grid: GridCreator
    _is_covering: bool
    _count: int
    _positions: matrix
    _second_positions: matrix
    _functions: List[Callable[[fpn], fpn]]

    def __init__(self, grid: Union[GridCreator, List[GridCreator]],
                 **kwargs) -> None:
        '''
        Initialises a function basis over a specified grid.

        Parameters:
        grid: GridCreator | List[GridCreator]
            Single `GridCreator` object to initialise the grid. For backwards 
            compatibility (to older versions), it is possible to specify a list 
            of such objects, though it has to be exactly one object in the 
            list. Otherwise a `ValueError` is raised.
        radial_weight: int (default: 0)
            Degree of the radial weight in the measure of the inner product.
            This may only be used when the domain of the basis is the positive 
            half line to represent the radial part in a higher dimensional 
            setup.
        '''
        self._radial_weight = kwargs.pop('radial_weight', 0)
        G: GridCreator
        if type(grid) is not list:
            G = cast(GridCreator, grid)
        else:
            grid_list = cast(List[GridCreator], grid)
            if len(grid_list) == 1:
                G = grid_list[0]
            elif len(grid_list) == 0:
                raise ValueError(
                    'The value of `grid` has to be a `GridCreator` ' +
                    'or a non-empty list of such.')
            else:
                raise NotImplementedError(
                    'Higher dimensional bases are not implemented.')
        self._grid = G
        grid_matrix: matrix = G.get()
        self._count = len(grid_matrix) - 1
        grid_last: int = grid_matrix[self._count]
        self._is_covering = maths.isinf(grid_matrix[0]) and \
            maths.isinf(grid_last)
        self._positions = (grid_matrix[:-1] + grid_matrix[1:]) / 2
        if maths.isinf(grid_matrix[0]):
            self._positions[0] = grid_matrix[1]
        if maths.isinf(grid_last):
            i: int = self._count - 1
            self._positions[i] = grid_matrix[i]
        self._second_positions = (self._positions[:-1] +
                                  self._positions[1:]) / 2
        self._functions = [self._new_item(i) for i in range(self._count)]

    def _new_item(self, i: int) -> Callable[[fpn], fpn]:
        '''
        Creates and returns the `i`-th basis function $b_i$.

        This function has to be implemented by inheriting classes.
        '''
        def function(x: fpn) -> fpn:
            raise NotImplementedInBaseClassError(
                f'The {i}-th basis function is not implemented ' +
                'by the base class.')
        return function

    def _check_index(self, i: int) -> None:
        if (i < 0) or (i >= self.count):
            raise ValueError('The function index is out of range, ' +
                             f'{i} not in [0, {self.count}).')

    def __iter__(self) -> Iterator[Callable[[fpn], fpn]]:
        return iter(self._functions)

    def __len__(self) -> int:
        return self._count

    def _iter_vrange(self, progresstitle: str, start: int = 0) -> \
            Iterator[int]:
        '''
        Iterator for a vector. Iterates over the basis element index, running 
        from 0 to `self.count` (exclusive).
        If the parameter `progresstitle` is not an empty string, the progress 
        is displayed in the standard output.
        '''
        for i in progress.printing_or_skip(
            range(start, self.count),
            title=progresstitle,
            steps=self.count - start
        ):
            yield i

    def _iter_vrange_points(self, progresstitle: str, start: int = 0) -> \
            Iterator[Tuple[int, List[fpn]]]:
        '''
        Iterator for a vector. Iterates over the basis element index `i` and a 
        list of supporting points for the `i`-th basis element. The points are:
        left bound, position (optional), right bound.
        '''
        for i in self._iter_vrange(progresstitle, start):
            points_i: List[fpn] = list(self.bounds(i))
            if not self._diffable_at_positions:
                points_i.insert(1, self.position(i))
            yield (i, points_i)

    def _iter_srange(self, progresstitle: str) -> Iterator[Tuple[int, int]]:
        '''
        Iterator for a symmetric matrix. Iterates over pairs of basis element 
        indices `(i, j)`, where `i` runs from 0 to `self.count` (exclusive) 
        and `j` runs from `i` to `self.count` (exclusive).
        If the parameter `progresstitle` is not an empty string, the progress 
        is displayed in the standard output.
        '''
        def _iter_noprogress() -> Iterator[Tuple[int, int]]:
            for i in range(self.count):
                for j in range(i, self.count):
                    yield (i, j)

        for I in progress.printing_or_skip(
                _iter_noprogress(),
                title=progresstitle,
                steps=self.count * (self.count + 1) // 2
        ):
            yield I

    def _iter_srange_points(self, progresstitle: str) -> \
            Iterator[Tuple[int, List[fpn], int, List[fpn]]]:
        '''
        Iterator for a symmetric matrix. Iterates over pairs of basis element 
        indices `(i, j)` (see `_iter_srange`) and the corresponding lists of 
        supporting points for the `i`-th and `j`-th basis elements. Each list 
        of points are the following two or three values:
        left bound, position (optional), right bound.
        '''
        def _iter_noprogress() -> \
                Iterator[Tuple[int, List[fpn], int, List[fpn]]]:
            for i, points_i in self._iter_vrange_points(''):
                for j, points_j in self._iter_vrange_points('', start=i):
                    yield (i, points_i, j, points_j)

        for I in progress.printing_or_skip(
                _iter_noprogress(),
                title=progresstitle,
                steps=self.count * (self.count + 1) // 2
        ):
            yield I

    def get_gridname(self) -> str:
        '''
        Returns the name string of the underlying grids.
        '''
        if self._grid.start is None:
            return f'{self._grid.name} grid for ' + \
                f'[{-float(self._grid.end):.2}, {float(self._grid.end):.2}]'
        else:
            return f'{self._grid.name} grid for ' + \
                f'[{float(self._grid.start):.2}, {float(self._grid.end):.2}]'

    def get_name(self) -> str:
        '''
        Returns the name string of the basis.
        '''
        return '{count} {pre}{func} functions over a {G}'.format(
            count=self._count,
            pre='',
            func=self._func_name,
            G=self.get_gridname()
        )

    def get_shortname(self) -> str:
        '''
        Returns the short name of the basis for plot titles.
        '''
        return '{count} {G} {pre}{funcs} to {end:.2}'.format(
            count=self._count,
            pre='',
            funcs=self._funcs_name,
            G=self._grid.name,
            end=float(self._grid.end)
        )

    def get_fileprefix(self) -> str:
        '''
        Returns a string for the name of the basis as used in a filename.
        '''
        def format_float(f: fpn) -> str:
            f_str: str = '{:f}'
            if f % 1 == 0:
                f_str = '{:.0f}'
            elif (10 * f) % 1 == 0:
                f_str = '{:.1f}'
            elif (100 * f) % 1 == 0:
                f_str = '{:.2f}'
            return f_str.format(float(f))

        s_str: str = ''
        if (self._grid.start is not None) and \
                ((self._radial_weight == 0) or (self.grid.start != 0.0)):
            s_str = format_float(self._grid.start) + ','
        s_str += format_float(self._grid.end)
        return '{pre}{funcs}{count}{G}'.format(
            count=self._count,
            pre='',
            funcs=self._funcs_name,
            G=self._grid.name.replace(' ', '') + s_str
        )

    def __str__(self) -> str:
        return self.get_name()

    @property
    def grid(self) -> GridCreator:
        '''
        Returns the `GridCreator` object.
        '''
        return self._grid

    def plotrange(self, resolution: int = 1001,
                  extending: fpn = fpn('0.05')) -> List[fpn]:
        '''
        Returns a list of linear spaced points ranging over the grid and 
        extended by a half of `extending` to the left and right (default: 5%, 
        a negative value is possible).
        The returned list has a length of `resolution`.
        '''
        if resolution <= 0:
            raise ValueError(
                'The plot resolution has to be a positive integer.')
        grid: matrix = self.grid.get()
        grid_len: int = len(grid)  # mpmath problem with neg. indices
        start: fpn = grid[1] \
            if maths.isinf(grid[0]) else \
            grid[0]
        end: fpn = grid[grid_len - 2] \
            if maths.isinf(grid[grid_len - 1]) else \
            grid[grid_len - 1]
        extending *= (end - start) / 2
        return maths.linspace(start - extending, end + extending, resolution)

    @property
    def is_covering(self) -> bool:
        '''
        Returns `True` if the grid ranges over the entire base space.
        For example, for a function basis over the real line, it returns `True` 
        if the grid ranges from -infinity to infinity.
        '''
        return self._is_covering

    @property
    def count(self) -> int:
        '''
        Returns the number of functions in the basis.
        '''
        return self._count

    @property
    def positions(self) -> matrix:
        '''
        Returns a row vector (shape `(1, self.count)`) of the positions of all 
        function (items of the basis).
        '''
        return self._positions

    def position(self, i: int) -> fpn:
        '''
        Returns the position (centre) of the `i`-th function.
        '''
        self._check_index(i)
        return self._positions[i]

    @property
    def second_positions(self) -> matrix:
        '''
        Returns a row vector (shape `(1, self.count - 1)`) of the averages 
        between the i-th and (i+1)-th function position for i from `0` to 
        `self.count - 1`.
        '''
        return self._second_positions

    @property
    def items(self) -> List[Callable[[fpn], fpn]]:
        '''
        Returns a list of all functions.
        '''
        return self._functions

    def item(self, i: int) -> Callable[[fpn], fpn]:
        '''
        Returns the `i`-th function handle.
        '''
        self._check_index(i)
        return self._functions[i]

    @datahandling
    def discretize(self, f: Callable[[fpn], fpn], **kwargs) -> matrix:
        '''
        Returns the coefficient vector for the discretization of the function 
        `f` such that
        $f(x) \\approx \\sum_{i = 1}^{n} f_i e_i(x)$
        where $f_i$ is the i-th coefficient for the basis item $e_i$ (and $n$
        is `self.count`). The function `f` must take in a real value and return 
        a real value (fpn).

        Parameters:
        progress: str (default: '')
            If not empty, then a progress bar is shown in the standard output 
            with the title given by this string.
        points: List[fpn]
            List of points starting from the left bound of the function support 
            to the right bound of the function support. This list may include 
            all points where the function is not continuous, not differentiable 
            and so on. If not specified, the integration runs from `-inf` to 
            `+inf`.
        All further keyword arguments (kwargs) are passed to the numerical 
        integration routine.
        '''
        v: matrix = maths.zeros(self.count, 1)
        points_f: List[fpn] = kwargs.pop('points', [])
        if len(points_f) == 0:
            points_f = [maths.ninf, maths.inf]
        for i, points_i in self._iter_vrange_points(
            str(kwargs.pop('progress', ''))
        ):
            def kernel(x: fpn) -> fpn:
                if self._radial_weight == 0:
                    return self._functions[i](x) * f(x)
                return self._functions[i](x) * f(x) * x**self._radial_weight
            # Find integral bounds (points):
            points_filtered: List[fpn] = []
            first: fpn = max(points_i[0], points_f[0])
            last: fpn = min(points_i[-1], points_f[-1])
            points_unfiltered: List[fpn] = \
                sorted(set(points_i).union(points_f))
            points_filtered = [p for p in points_unfiltered
                               if first <= p <= last]
            if len(points_filtered) <= 1:  # no overlap
                continue
            # Integrate:
            v[i] = maths.quad(kernel, points_filtered, **kwargs)
        return v

    def bounds(self, i: int) -> Tuple[fpn, fpn]:  # @UnusedVariable
        '''
        Returns the left and right bound of the `i`-th function support.

        The implementation in the base class returns the default for 
        non-compactly supported functions.
        '''
        return (-maths.inf, maths.inf)

    @datahandling
    def op_multiplication(self, f: Callable[[fpn], fpn], **kwargs) -> matrix:
        '''
        Returns the matrix for multiplication by the (single argument) 
        function `f`.

        Parameters:  (see `discretize`)
        '''
        points_f: List[List[fpn]] = list(kwargs.pop('points', []))
        if len(points_f) == 0:
            points_f = [maths.ninf, maths.inf]
        F: matrix = maths.zeros(self.count)
        for i, points_i, j, points_j in self._iter_srange_points(
            str(kwargs.pop('progress', ''))
        ):
            def kernel(x: fpn) -> fpn:
                if self._radial_weight == 0:
                    return self._functions[i](x) * f(x) * self._functions[j](x)
                return self._functions[i](x) * f(x) * \
                    self._functions[j](x) * x**self._radial_weight
            # Find integral bounds (points):
            points_filtered: List[fpn] = []
            first: fpn = max(points_j[0], points_f[0])
            last: fpn = min(points_i[-1], points_f[-1])
            points_unfiltered: List[fpn] = \
                sorted(set(points_i).union(points_f).union(points_j))
            points_filtered = [p for p in points_unfiltered
                               if first <= p <= last]
            if len(points_filtered) <= 1:  # no overlap
                continue
            # Integrate:
            F[i, j] = maths.quad(kernel, points_filtered, **kwargs)
            F[j, i] = F[i, j]
        return F

    def op_indicator(self, points: List[fpn], **kwargs) -> matrix:
        '''
        Returns a matrix for the indicator function that has the value 1.0 for 
        all arguments within `points[0]` and `points[-1]` and it has the value 
        0.0 otherwise.

        Parameters: (see `discretize`)
        '''
        return self.op_multiplication(lambda _: fpn('1.0'),
                                      points=points, **kwargs)

    def op_X(self, **kwargs) -> matrix:
        '''
        Returns a matrix for multiplication by x.
        Note that for bases that describe a radial part, the multiplication is 
        with the radius.

        Parameters: (see also `op_multiplication`)
        '''
        return self.op_multiplication(lambda x: x, **kwargs)

    def op_step(self, at: fpn = fpn('0.0'), **kwargs) -> matrix:
        '''
        Computes and returns the matrix for the Heaviside step function that 
        only depends on the `d`-th component of the input vector. If this 
        component is less than the value `at`, the function output is 0.0. If 
        it is greater or equal to `at`, the step function's output is 1.0.

        Parameters: (see `discretize` and `op_X`)
        '''
        return self.op_indicator([at, maths.inf], **kwargs)

    def op_correlator(self, **kwargs) -> matrix:
        '''
        Computes and returns the correlation matrix between the basis 
        functions. For an orthonormal basis, this is the identity matrix. For 
        the base class implementation, it is computed as the Heaviside step at 
        -infinity.

        Parameters: (see `discretize`)
        '''
        return self.op_step(maths.ninf, **kwargs)

    @datahandling
    def op_helmholtz(self, power: Union[int, Tuple[int, int]],
                     **kwargs) -> matrix:
        '''
        Computes and returns the matrix of the operator of the spatial part of 
        the field equations to the specified (integer or fractional) `power`, 
        i.e. a fractional power of the Helmholtz operator 
        $A^p = (-\\nabla^2 + \\mu^2)^p$
        where $p$ stands for the value `power` and $\\mu$ for the mass parameter 
        `mass`. If no mass is specified, this operator simplifies to the 
        Laplace operator (not yet implemented).

        Parameters:
        power: int, tuple[int, int]
            Operator power as integer or tuple of two integers that represents 
            a fraction.
        mass: fpn, optional
            Mass parameter for a massive field theory. It is the reciprocal, 
            reduced Compton wavelength of the particle to be described by the 
            field, $\\mu = \\frac{m c}{\\hbar}$, where $m$ is the actual mass 
            of the particle.
        ell: int, optional
            Index of the spherical part of the operator. The eigenvalue of the 
            square of the momentum operator is $l (l + 1)$.
        computation: ComputationMethodType (default: analytic)
            Sets the computation method as one of the options from 
            `ComputationMethodType`.
            The analytic method uses antiderivatives of the integral kernel to 
            compute operator components, while the numeric method uses the 
            `mpm.quad` integration.
        regularizer: RegularizationScheme, optional
            Sets the type of regularization for the (diagonal) matrix elements.
            By default, no regularization is used.
        Further keyword arguments ('method', 'maxdegree' and 'verbose') are 
        passed to the numerical integration routine.

        ----- Implementation notice -----
        All subroutines for the implementation of `op_helmholtz` (that are only 
        to be called from within the class itself) have shortened names 
        starting with `_op_A`.
        '''
        computation: ComputationMethodType = \
            kwargs.pop('computation', ComputationMethodType.analytic)
        implementation: str = f'_op_A_{computation.name}'
        if not hasattr(self, implementation):
            raise NotImplementedError(
                f'The {computation.name} method is not implemented.')
        power_frac: Tuple[int, int]
        if type(power) is int:
            power_frac = (cast(int, power), 1)
        else:
            power_frac = cast(Tuple[int, int], power)
        op: matrix = getattr(self, implementation)(power_frac, **kwargs)
        return op

    # ----- begin: `op_helmholtz` kernels and antiderivatives #

    def op_helmholtz_kernel_is_implemented(
            self, power_frac: Tuple[int, int], **kwargs) -> bool:
        '''
        Returns `True` only if there is an implementation for the given 
        parameters.
        '''
        if 'mass' not in kwargs:
            return False  # no massless implementations
        if 'ell' in kwargs:
            return power_frac == (-1, 1)
        return power_frac in [(-1, 1), (-1, 4)]

    def _op_A_kernel(
        self, power_frac: Tuple[int, int], **kwargs
    ) -> Callable[[fpn, fpn], fpn]:
        '''
        Returns the integral kernel for the Helmholtz operator to the 
        fractional power `power_frac` and for the parameters specified in 
        `kwargs`.
        '''
        if not 'mass' in kwargs:
            raise NotImplementedKernelFunctionError('massless', power_frac)
        C: fpn
        mass: fpn = kwargs.get('mass')
        ell: int = kwargs.get('ell', -1)
        if (power_frac == (-1, 1)) and (ell < 0):
            C = 1 / (2 * mass)

            def kernel_m1(x: fpn, y: fpn) -> fpn:
                '''$$
                  \\frac{1}{2 m} \\exp( -m | x - y | )
                $$'''
                return C * maths.exp(-mass * maths.abs(x - y))
            return kernel_m1

        elif (power_frac == (-1, 1)) and (ell == 0):
            def kernel_m1_radial(r: fpn, s: fpn) -> fpn:
                '''$$
                  \\sqrt{\\frac{1}{r s}}
                  \\left(
                    \\Theta( r - s )
                    \\mathrm{K}_{\\ell + \\frac{1}{2}}( m r )
                    \\mathrm{I}_{\\ell + \\frac{1}{2}}( m s )
                  + \\Theta( s - r )
                    \\mathrm{I}_{\\ell + \\frac{1}{2}}( m r )
                    \\mathrm{K}_{\\ell + \\frac{1}{2}}( m s )
                  \\right)
                $$'''
                if r >= s:
                    return maths.besselk(ell + 0.5, mass * r) * \
                        maths.besseli(ell + 0.5, mass * s) / \
                        maths.sqrt(r * s)
                else:
                    return maths.besseli(ell + 0.5, mass * r) * \
                        maths.besselk(ell + 0.5, mass * s) / \
                        maths.sqrt(r * s)
            return kernel_m1_radial

        if ell >= 0:
            raise NotImplementedKernelFunctionError(
                f'massive, radial (for \\ell = {ell})', power_frac)

        if power_frac == (-1, 4):
            C = maths.root(2 * mass, 4) * \
                maths.rgamma(0.25) / maths.sqrt(maths.pi)

            def kernel_m1o4(x: fpn, y: fpn) -> fpn:
                '''$$
                  \\frac{1}{\\sqrt{\\pi} \\Gamma\\left( \\frac{1}{4} \\right)}
                  \\left( \\frac{2 m}{| x - y |} \\right)^{\\frac{1}{4}}
                  \\mathrm{K}_{-\\frac{1}{4}}( m | x - y | )
                $$'''
                xy: fpn = x - y
                xy_abs: fpn = maths.abs(xy)
                return maths.inf if xy == 0.0 else \
                    C / maths.root(xy_abs, 4) * \
                    maths.besselk(-0.25, mass * xy_abs)
            return kernel_m1o4

        raise NotImplementedKernelFunctionError('massive', power_frac)

    def _op_A_kernel_type(
        self, power_frac: Tuple[int, int], **kwargs  # @UnusedVariable
    ) -> OperatorKernelType:
        '''
        Returns the type of the integral kernel for the field operator to the 
        fractional power `power_frac` (and with parameters `kwargs`).
        '''
        ell: int = kwargs.get('ell', -1)
        if ell >= 0:
            return OperatorKernelType.product
        return OperatorKernelType.convolution

    def _op_A_antideriv(
            self, power_frac: Tuple[int, int], n: int, **kwargs
    ) -> Callable[[fpn], fpn]:
        '''
        Returns the antiderivative
        $F_n(x) = \\int x^n f(x) \\d{x}$
        where $f$ is a function that depends on the type of the integral kernel 
        $K(x, y)$ (as returned by `_op_A_kernel`), see 
        `_op_A_kernel_type`.
        For a product of functions (`OperatorKernelType.product`) 
        $f_0(x) f_1(y)$ the function index $i \\in \\{ 0, 1 \\}$ has to be 
        specified with the keyword `factor` (integer).
        All antiderivatives are returned without an integration constant.
        '''
        if not 'mass' in kwargs:
            raise NotImplementedKernelFunctionError('massless', power_frac, n)
        C: fpn
        C_0: fpn
        C_1: fpn
        C_1n: fpn
        C_term1: fpn
        C_term2: fpn
        mass: fpn = kwargs.get('mass')
        ell: int = kwargs.get('ell', -1)  # default: non-radial
        if (ell >= 0) and (not 'factor' in kwargs):
            raise ValueError('The keyword `factor` is required for a ' +
                             'radial anti-derivative.')
        factor: int = kwargs.get('factor', 0)
        if factor not in {0, 1}:
            raise ValueError('The value of `factor` has to be 0 or 1.')
        s_n: int = 1 - 2 * (n % 2)  # == (-1)**n
        n_p1: int = n + 1
        n_p3: int = n + 3
        if (power_frac == (-1, 1)) and (ell < 0):
            C = -1 / (2 * mass**(n + 2))
            if n == 0:
                def antideriv_m1_0(x: fpn) -> fpn:
                    return C * maths.exp(-mass * x)
                return antideriv_m1_0
            elif n == 1:
                def antideriv_m1_1(x: fpn) -> fpn:
                    m_x: fpn = mass * x
                    return C * (m_x + 1) * maths.exp(-m_x)
                return antideriv_m1_1
            elif n == 2:
                def antideriv_m1_2(x: fpn) -> fpn:
                    m_x: fpn = mass * x
                    return C * (m_x * m_x + 2 * m_x + 2) * maths.exp(-m_x)
                return antideriv_m1_2

            def antideriv_m1(x: fpn) -> fpn:
                return C * maths.gammainc(n_p1, mass * x)
            return antideriv_m1

        if (power_frac == (-1, 1)) and (ell >= 0):
            C_0 = -maths.sqrt(maths.pi / (2 * mass)) / mass**n
            C_1 = maths.sqrt(2 / (maths.pi * mass)) / mass**n
            C_1n = maths.sqrt(1 / (2 * maths.pi * mass)) / mass**n
            if factor == 0:  # besselk
                if n == 0:
                    if ell == 0:
                        def antideriv_m1_radial0_factor0_0(r: fpn) -> fpn:
                            return -C_0 * maths.ei(-mass * r)
                        return antideriv_m1_radial0_factor0_0
                    elif ell == 1:
                        def antideriv_m1_radial1_factor0_0(r: fpn) -> fpn:
                            m_r: fpn = mass * r
                            return C_0 * maths.exp(-m_r) / m_r
                        return antideriv_m1_radial1_factor0_0
                    elif ell == 2:
                        def antideriv_m1_radial2_factor0_0(r: fpn) -> fpn:
                            m_r: fpn = mass * r
                            return C_0 / 2 * \
                                (3 * (1 / m_r + 1) / m_r * maths.exp(-m_r)
                                 + maths.ei(-m_r))
                        return antideriv_m1_radial2_factor0_0
                elif n == 1:
                    if ell == 0:
                        def antideriv_m1_radial0_factor0_2(r: fpn) -> fpn:
                            return C_0 * maths.exp(-mass * r)
                        return antideriv_m1_radial0_factor0_2
                    elif ell == 1:
                        def antideriv_m1_radial1_factor0_2(r: fpn) -> fpn:
                            m_r: fpn = mass * r
                            return C_0 * (maths.exp(-m_r) - maths.ei(-m_r))
                        return antideriv_m1_radial1_factor0_2
                    elif ell == 2:
                        def antideriv_m1_radial2_factor0_2(r: fpn) -> fpn:
                            m_r: fpn = mass * r
                            return C_0 * maths.exp(-m_r) * (3 / m_r + 1)
                        return antideriv_m1_radial2_factor0_2
                elif n == 2:
                    if ell == 0:
                        def antideriv_m1_radial0_factor0_2(r: fpn) -> fpn:
                            m_r: fpn = mass * r
                            return C_0 * (m_r + 1) * maths.exp(-m_r)
                        return antideriv_m1_radial0_factor0_2
                    elif ell == 1:
                        def antideriv_m1_radial1_factor0_2(r: fpn) -> fpn:
                            m_r: fpn = mass * r
                            return C_0 * (m_r + 2) * maths.exp(-m_r)
                        return antideriv_m1_radial1_factor0_2
                    elif ell == 2:
                        def antideriv_m1_radial2_factor0_2(r: fpn) -> fpn:
                            m_r: fpn = mass * r
                            return C_0 * ((m_r + 4) * maths.exp(-m_r)
                                          - 3 * maths.ei(-m_r))
                        return antideriv_m1_radial2_factor0_2
                elif n == 3:
                    if ell == 0:
                        def antideriv_m1_radial0_factor0_3(r: fpn) -> fpn:
                            m_r: fpn = mass * r
                            return C_0 * (m_r * m_r + 2 * m_r + 2) * \
                                maths.exp(-m_r)
                        return antideriv_m1_radial0_factor0_3
                    elif ell == 1:
                        def antideriv_m1_radial1_factor0_3(r: fpn) -> fpn:
                            m_r: fpn = mass * r
                            return C_0 * (m_r * m_r + 3 * m_r + 3) * \
                                maths.exp(-m_r)
                        return antideriv_m1_radial1_factor0_3
                    elif ell == 2:
                        def antideriv_m1_radial2_factor0_3(r: fpn) -> fpn:
                            m_r: fpn = mass * r
                            return C_0 * (m_r * m_r + 5 * m_r + 8) * \
                                maths.exp(-m_r)
                        return antideriv_m1_radial2_factor0_3
                elif ell == 0:  # n > 3
                    def antideriv_m1_radial0_factor0(r: fpn) -> fpn:
                        return C_0 * maths.gammainc(n, mass * r)
                    return antideriv_m1_radial0_factor0
                elif ell == 1:  # n > 3
                    def antideriv_m1_radial1_factor0(r: fpn) -> fpn:
                        m_r: fpn = mass * r
                        return C_0 * (maths.gammainc(n, m_r)
                                      + maths.gammainc(n - 1, m_r))
                    return antideriv_m1_radial1_factor0
                elif ell == 2:  # n > 3
                    def antideriv_m1_radial2_factor0(r: fpn) -> fpn:
                        m_r: fpn = mass * r
                        return C_0 * (maths.gammainc(n, m_r)
                                      + 3 * maths.gammainc(n - 1, m_r)
                                      + 3 * maths.gammainc(n - 2, m_r))
                    return antideriv_m1_radial2_factor0
            elif factor == 1:  # besseli
                if n == 0:
                    if ell == 0:
                        def antideriv_m1_radial0_factor1_0(r: fpn) -> fpn:
                            return C_1 * maths.shi(mass * r)
                        return antideriv_m1_radial0_factor1_0
                    elif ell == 1:
                        def antideriv_m1_radial1_factor1_0(r: fpn) -> fpn:
                            m_r: fpn = mass * r
                            return C_1 * maths.sinh(m_r) / m_r
                        return antideriv_m1_radial1_factor1_0
                    elif ell == 2:
                        def antideriv_m1_radial2_factor1_0(r: fpn) -> fpn:
                            m_r: fpn = mass * r
                            return C_1 / 2 * \
                                (3 * (maths.cosh(m_r)
                                      - maths.sinh(m_r) / m_r) / m_r
                                 - maths.shi(m_r))
                        return antideriv_m1_radial2_factor1_0
                elif n == 1:
                    if ell == 0:
                        def antideriv_m1_radial0_factor1_1(r: fpn) -> fpn:
                            return C_1 * maths.cosh(mass * r)
                        return antideriv_m1_radial0_factor1_1
                    elif ell == 1:
                        def antideriv_m1_radial1_factor1_1(r: fpn) -> fpn:
                            m_r: fpn = mass * r
                            return C_1 * (maths.sinh(m_r) - maths.shi(m_r))
                        return antideriv_m1_radial1_factor1_1
                    elif ell == 2:
                        def antideriv_m1_radial2_factor1_1(r: fpn) -> fpn:
                            m_r: fpn = mass * r
                            return C_1 * (maths.cosh(m_r)
                                          - 3 * maths.sinh(m_r) / m_r)
                        return antideriv_m1_radial2_factor1_1
                elif n == 2:
                    if ell == 0:
                        def antideriv_m1_radial0_factor1_2(r: fpn) -> fpn:
                            m_r: fpn = mass * r
                            return C_1 * (m_r * maths.cosh(m_r)
                                          - maths.sinh(m_r))
                        return antideriv_m1_radial0_factor1_2
                    elif ell == 1:
                        def antideriv_m1_radial1_factor1_2(r: fpn) -> fpn:
                            m_r: fpn = mass * r
                            return C_1 * (m_r * maths.sinh(m_r)
                                          - 2 * maths.cosh(m_r))
                        return antideriv_m1_radial1_factor1_2
                    elif ell == 2:
                        def antideriv_m1_radial2_factor1_2(r: fpn) -> fpn:
                            m_r: fpn = mass * r
                            return C_1 * (m_r * maths.cosh(m_r)
                                          - 4 * maths.sinh(m_r)
                                          + 3 * maths.shi(m_r))
                        return antideriv_m1_radial2_factor1_2
                elif n == 3:
                    if ell == 0:
                        def antideriv_m1_radial0_factor1_3(r: fpn) -> fpn:
                            m_r: fpn = mass * r
                            return C_1 * ((m_r * m_r + 2) * maths.cosh(m_r)
                                          - 2 * m_r * maths.sinh(m_r))
                        return antideriv_m1_radial0_factor1_3
                    elif ell == 1:
                        def antideriv_m1_radial1_factor1_3(r: fpn) -> fpn:
                            m_r: fpn = mass * r
                            return C_1 * ((m_r * m_r + 3) * maths.sinh(m_r)
                                          - 3 * m_r * maths.cosh(m_r))
                        return antideriv_m1_radial1_factor1_3
                    elif ell == 2:
                        def antideriv_m1_radial2_factor1_3(r: fpn) -> fpn:
                            m_r: fpn = mass * r
                            return C_1 * ((m_r * m_r + 8) * maths.cosh(m_r)
                                          - 5 * m_r * maths.sinh(m_r))
                        return antideriv_m1_radial2_factor1_3
                elif ell == 0:  # n > 3
                    def antideriv_m1_radial0_factor1(r: fpn) -> fpn:
                        m_r: fpn = mass * r
                        return C_1n * (maths.gammainc(n, m_r)
                                       - s_n * maths.gammainc(n, -m_r))
                    return antideriv_m1_radial0_factor1
                elif ell == 1:  # n > 3
                    def antideriv_m1_radial1_factor1(r: fpn) -> fpn:
                        m_r: fpn = mass * r
                        return C_1n * (maths.gammainc(n, m_r)
                                       + s_n * maths.gammainc(n, -m_r)
                                       + maths.gammainc(n - 1, m_r)
                                       + s_n * maths.gammainc(n - 1, -m_r))
                    return antideriv_m1_radial1_factor1
                elif ell == 2:  # n > 3
                    def antideriv_m1_radial2_factor1(r: fpn) -> fpn:
                        m_r: fpn = mass * r
                        return C_1n * (maths.gammainc(n, m_r)
                                       - s_n * maths.gammainc(n, -m_r)
                                       + 3 * maths.gammainc(n - 1, m_r)
                                       - 3 * s_n * maths.gammainc(n - 1, -m_r)
                                       + 3 * maths.gammainc(n - 2, m_r)
                                       - 3 * s_n * maths.gammainc(n - 2, -m_r))
                    return antideriv_m1_radial2_factor1

        if ell >= 0:
            raise NotImplementedKernelFunctionError(
                f'massive, radial (for \\ell == {ell})', power_frac, n)

        if power_frac == (-1, 4):
            n_dbl_p1: int = 2 * n + 1
            n_dbl_p5: int = 2 * n + 5
            rGp1o4: fpn = maths.rgamma(0.25)
            C_term1 = maths.sqrt(2 / maths.pi) / n_dbl_p1
            C_term2 = -2 * maths.sqrt(2 * maths.pi * mass) \
                * rGp1o4 * rGp1o4 / n_p1

            def antideriv_m1o4(x: fpn) -> fpn:
                m_x_hlsq: fpn = mass * mass * x * x / 4
                return fpn('0.0') if x <= 0.0 else x**n * \
                    (C_term1 * maths.sqrt(x)
                     * maths.hyp1f2((n_dbl_p1, 4), (3, 4), (n_dbl_p5, 4),
                                    m_x_hlsq)
                     + C_term2 * x
                     * maths.hyp1f2((n_p1, 2), (5, 4), (n_p3, 2), m_x_hlsq))
            return antideriv_m1o4

        raise NotImplementedKernelFunctionError('massive', power_frac, n)

    def _op_A_doubleantideriv(
            self, power_frac: Tuple[int, int], n: Tuple[int, int], **kwargs
    ) -> Callable[[fpn], fpn]:
        '''
        For an integral kernel that is given by (the sum over) the product of 
        functions (`OperatorKernelType.product`) $f_0(x) f_1(y)$, it 
        returns the second antiderivative
        $F_n(x) = \\int x^{n_2} ( f_0(x) F_{1, n_1}(x)
                                - f_1(x) F_{0, n_1}(x) ) \\d{x}$
        where $F_{i, n_1}$ denotes the antiderivative for factor $i$ and 
        polynomial order $n_1$. The parameter `n` is the list of integers 
        $n_1$ and $n_2$.
        All antiderivatives are returned without an integration constant.
        '''
        if not 'mass' in kwargs:
            raise NotImplementedKernelFunctionError('massless', power_frac, n)
        mass: fpn = kwargs.get('mass')
        ell: int = kwargs.get('ell', -1)
        C_1: fpn
        C_2: fpn
        if (power_frac == (-1, 1)) and (ell == 0):
            if n == (2, 2):
                C_1 = 1 / (3 * mass**2)

                def doubleantideriv_m1_radial0_2_2(r: fpn) -> fpn:
                    return C_1 * r**3
                return doubleantideriv_m1_radial0_2_2

            elif n == (2, 3):
                C_1 = 1 / (4 * mass**2)

                def doubleantideriv_m1_radial0_2_3(r: fpn) -> fpn:
                    return C_1 * r**4
                return doubleantideriv_m1_radial0_2_3

            elif n == (3, 2):
                C_1 = 1 / mass**4
                C_2 = 1 / (4 * mass**2)

                def doubleantideriv_m1_radial0_3_2(r: fpn) -> fpn:
                    return C_1 * r**2 + C_2 * r**4
                return doubleantideriv_m1_radial0_3_2

            elif n == (3, 3):
                C_1 = 2 / (3 * mass**4)
                C_2 = 1 / (5 * mass**2)

                def doubleantideriv_m1_radial0_2_3(r: fpn) -> fpn:
                    return C_1 * r**3 + C_2 * r**5
                return doubleantideriv_m1_radial0_2_3

        elif (power_frac == (-1, 1)) and (ell == 1):
            if n == (2, 2):
                C_1 = -2 / mass**4
                C_2 = 1 / (3 * mass**2)

                def doubleantideriv_m1_radial1_2_2(r: fpn) -> fpn:
                    return C_1 * r + C_2 * r**3
                return doubleantideriv_m1_radial1_2_2

        if ell >= 0:
            raise NotImplementedKernelFunctionError(
                f'massive, radial (for \\ell = {ell})', power_frac, n)
        else:
            raise NotImplementedKernelFunctionError('massive', power_frac, n)

    def _op_A_antiderivs(
            self, power_frac: Tuple[int, int], **kwargs
    ) -> List[Callable[[fpn], fpn]]:
        '''
        Returns a list of antiderivatives required for the analytic 
        computation.
        '''
        raise NotImplementedInBaseClassError()

    # ----- end: `op_helmholtz` kernels and antiderivatives #
    # ----- begin: `op_helmholtz` regularization methods #

    def _op_A_is_nonregularized(self, **kwargs) -> None:
        '''
        Raises an error if a regularizer keyword has been given.
        '''
        if 'regularizer' in kwargs:
            raise NotImplementedError(
                'The regularization ' + str(kwargs['regularizer']) +
                ' is not implemented.'
            )

    def _op_A_value_reg(self, power_frac: Tuple[int, int],
                        **kwargs) -> fpn:
        '''
        Returns the regularized value for the diagonal.
        '''
        mass: fpn = kwargs.get('mass', fpn(1))
        return maths.power(mass * mass, power_frac[0] / power_frac[1])

    def _op_A_diagonal0_reg_improper_integral(
        self, power_frac: Tuple[int, int], **kwargs
    ) -> Callable[[List[fpn]], fpn]:
        '''
        Returns a function to compute the integral over the operator kernel for 
        the main diagonal numerically. For this regularization the integral 
        $\\int_{0}^{a} \\ldots$
        is replaced by 
        $r - \\int_{b}^{\\infty} \\ldots$
        where $r$ is the value `_op_A_value_reg` and the improper integral is 
        evaluated numerically.
        '''
        raise NotImplementedError(
            'The regularization via the improper integral is not implemented.')

    def _op_A_diagonal0_reg(
        self, power_frac: Tuple[int, int], **kwargs
    ) -> Optional[Callable[[List[fpn]], fpn]]:
        '''
        Returns a function to evaluate regularized diagonal elements if a 
        regularization method is specified, otherwise it returns `None`. The
        method has to be set with the kwarg 'regularizer' and a value of 
        `RegularizationScheme`.
        Add a kwarg `supported` to specify a set of `RegularizationScheme` 
        values. An error is raised if the regularization method is not in this 
        set.
        '''
        if 'regularizer' not in kwargs:
            return None
        method_reg: RegularizationScheme = kwargs.pop('regularizer')
        if ('supported' in kwargs) and \
                (method_reg not in kwargs.pop('supported')):
            raise ValueError(
                'The specified regularization method is not supported.')
        if method_reg == RegularizationScheme.antiderivative:
            return self._op_A_diagonal0(power_frac, **kwargs)
        if method_reg == RegularizationScheme.improper_integral:
            return self._op_A_diagonal0_reg_improper_integral(
                power_frac, **kwargs
            )
        return None

    # ----- end: `op_helmholtz` regularization methods #
    # ----- begin: `op_helmholtz` main computation methods #

    def _op_A_quad_parameters(self, **kwargs) -> Dict[str, Any]:
        '''
        Extract all keyword arguments for the numeric integral solver.
        '''
        parameters: Dict[str, Any] = {}
        for key in ['method', 'maxdegree', 'verbose']:
            if key in kwargs:
                parameters[key] = kwargs.get(key)
        return parameters

    def _op_A_numeric(self, power_frac: Tuple[int, int],
                      **kwargs) -> matrix:
        '''
        Numerical computation method (as a the default implementation if there 
        is no optimized computation implemented by the sub-class).
        '''
        self._op_A_is_nonregularized(**kwargs)
        kernel: Callable[[fpn, fpn], fpn] = \
            self._op_A_kernel(power_frac, **kwargs)
        diagonal0_reg: Optional[Callable[[List[fpn]], fpn]] = \
            self._op_A_diagonal0_reg(power_frac, **kwargs)
        value_reg: fpn = self._op_A_value_reg(power_frac, **kwargs)
        kwargs = self._op_A_quad_parameters(**kwargs)
        F: matrix = value_reg * maths.eye(self.count)

        def integrand(i: int, j: int) -> Callable[[fpn, fpn], fpn]:
            b_i: Callable[[fpn], fpn] = self._functions[i]
            b_j: Callable[[fpn], fpn] = self._functions[j]
            if self._radial_weight == 0:
                return lambda x, y: b_i(x) * kernel(x, y) * b_j(y)
            return lambda x, y: b_i(x) * kernel(x, y) * b_j(y) * \
                (x * y)**self._radial_weight

        for i, points_i, j, points_j in self._iter_srange_points(
            str(kwargs.pop('progress', ''))
        ):
            if any(maths.isinf(p) for p in points_i) or \
                    any(maths.isinf(p) for p in points_j):
                continue
            if (i == j) and (diagonal0_reg is not None):
                F[i, i] = diagonal0_reg(points_i)
                continue
            F[i, j] = maths.quad(integrand(i, j),
                                 points_i, points_j, **kwargs)
            F[j, i] = F[i, j]
        return F

    def _op_A_diagonal0(self, power_frac: Tuple[int, int],
                        **kwargs) -> Callable[[List[fpn]], fpn]:
        '''
        Returns a function to compute the main diagonal analytically.
        '''
        raise NotImplementedInBaseClassError()

    def _op_A_diagonal1(self, power_frac: Tuple[int, int],
                        **kwargs) -> Callable[[List[fpn]], fpn]:
        '''
        Returns a function to compute the secondary diagonal (and above) 
        analytically.
        '''
        raise NotImplementedInBaseClassError()

    def _op_A_analytic(self, power_frac: Tuple[int, int],
                       **kwargs) -> matrix:
        '''
        Analytic computation method that uses (sub-)implementations of anti-
        derivatives
        `_op_A_diagonal0` for the main diagonal
        `_op_A_diagonal1` for the secondary diagonal
        `_op_A_diagonal2` for the tertiary diagonal, optional
        Either the tertiary or the secondary diagonal is also used for all 
        matrix elements above.
        '''
        antideriv0: Callable[[List[fpn]], fpn] = \
            self._op_A_diagonal0(power_frac, **kwargs)
        value_reg: fpn = self._op_A_value_reg(power_frac, **kwargs)
        regularized: Optional[Callable[[List[fpn]], fpn]] = \
            self._op_A_diagonal0_reg(power_frac, **kwargs)
        if regularized is not None:
            antideriv0 = regularized
        antideriv1: Callable[[List[fpn]], fpn] = \
            self._op_A_diagonal1(power_frac, **kwargs)
        antideriv2: Callable[[List[fpn]], fpn] = antideriv1
        if hasattr(self, '_op_A_diagonal2'):
            antideriv2 = getattr(self, '_op_A_diagonal2')(
                power_frac, **kwargs)
        F: matrix = value_reg * maths.eye(self.count)
        for i, points_i, j, points_j in self._iter_srange_points(
            str(kwargs.pop('progress', ''))
        ):
            if any(maths.isinf(p) for p in points_i) or \
                    any(maths.isinf(p) for p in points_j):
                continue
            if i == j:
                F[i, i] = antideriv0(points_i)
            elif i + 1 == j:
                F[i, j] = antideriv1(points_i + points_j)
            else:
                F[i, j] = antideriv2(points_i + points_j)
            F[j, i] = F[i, j]
        return F

    # ----- end: `op_helmholtz` main computation methods #


class OrthonormalBasis(Basis):
    '''
    Base class for an orthonormal basis.
    '''

    @datahandling
    def op_correlator(self, **kwargs) -> matrix:  # @UnusedVariable
        return maths.eye(self.count)


def box_function_normfactor(start: fpn, end: fpn,
                            radial_weight: int = 0) -> fpn:
    '''
    Returns the normalisation factor for a rectangular function.
    It is the square root of the reciprocal of the integral
    $$
    \\int_{a}^{b} x^p \\d{x}
    $$
    where $p$ is `radial_weight + 1` and $a, b$ are the values `start` and 
    `end`, respectively.
    '''
    p: int = radial_weight + 1
    if maths.isinf(start) or maths.isinf(end) or (end <= start):
        return fpn('0.0')
    return maths.sqrt(p / (end**p - start**p))


def box_function(start: fpn, end: fpn, **kwargs) -> Callable[[fpn], fpn]:
    '''
    Returns a (normalised) rectangular function that equals a constant on the 
    open interval from `start` to `end`, half this constant at `start` and 
    `end`, and vanishes everywhere else.

    Parameters:
    value: fpn, optional
        The value of the rectangular function in the open interval from `start` 
        to `end`. By default, this value is determined by 
        `box_function_normfactor`.
    radial_weight: int, optional (default: 0)
        Weighting power for the inner product when computing the normalisation 
        factor with `box_function_normfactor`. Use `2` for the radial case.
    '''
    C: fpn = fpn(0)
    if 'value' in kwargs:
        C = fpn(kwargs['value'])
    else:
        C = box_function_normfactor(start, end, kwargs.pop('radial_weight', 0))

    def function(x: fpn) -> fpn:
        if (x < start) or (x > end):
            return fpn('0.0')
        if (x == start) or (x == end):
            return C / 2
        return C

    return function


class BoxBasis(OrthonormalBasis):
    '''
    Basis of normalised rectangular functions.

    This basis implementation includes the radial case for three dimensions. 
    For the documentation of the methods, please find the corresponding 
    documentations in the base class `Basis`.
    '''

    _func_name: str = 'box'
    _funcs_name: str = 'boxes'

    def _new_item(self, i: int) -> Callable[[fpn], fpn]:
        bounds: Tuple[fpn, fpn] = self.bounds(i)
        return box_function(bounds[0], bounds[1],
                            radial_weight=self._radial_weight)

    def bounds(self, i: int) -> Tuple[fpn, fpn]:
        grid: matrix = self.grid.get()
        return (grid[i], grid[i + 1])

    @datahandling
    def op_X(self, **kwargs) -> matrix:  # @UnusedVariable
        if self._radial_weight == 0:
            return maths.diag(self.positions)
        grid: matrix = self.grid.get()
        pow1: int = self._radial_weight + 1
        pow2: int = self._radial_weight + 2
        X: matrix = maths.zeros(self.count)
        for i, (a, b) in progress.printing_or_skip(
            enumerate(zip(grid[:-1], grid[1:])),
            title=str(kwargs.pop('progress', '')),
            steps=self.count
        ):
            X[i, i] = (pow1 * (b**pow2 - a**pow2)) / \
                (pow2 * (b**pow1 - a**pow1))
        return X

    @datahandling
    def op_step(self, at: fpn = fpn('0.0'), **kwargs) -> matrix:
        pow1: int = self._radial_weight + 1
        S: matrix = maths.zeros(self.count)
        for i, points_i in self._iter_vrange_points(
            str(kwargs.pop('progress', ''))
        ):
            if any(maths.isinf(p) for p in points_i):
                continue
            a: fpn = points_i[0]  # i-th left bound
            b: fpn = points_i[-1]  # i-th right bound
            if at <= a:
                S[i, i] = fpn('1.0')
            elif at < b:
                S[i, i] = (b**pow1 - at**pow1) / (b**pow1 - a**pow1)
        return S

    def _op_A_antiderivs(self, power_frac: Tuple[int, int],
                         **kwargs) -> List[Callable[[fpn], fpn]]:
        # For `OperatorKernelType.convolution` only
        return [self._op_A_antideriv(power_frac, n, **kwargs)
                for n in range(2)]

    def _op_A_diagonal0(self, power_frac: Tuple[int, int],
                        **kwargs) -> Callable[[List[fpn]], fpn]:
        t: OperatorKernelType = self._op_A_kernel_type(power_frac, **kwargs)
        if t == OperatorKernelType.convolution:
            antiderivs: List[Callable[[fpn], fpn]] = \
                self._op_A_antiderivs(power_frac, **kwargs)
            antiderivs_at0: List[fpn] = [ad(fpn('0.0')) for ad in antiderivs]

            def diagonal0_df(x: List[fpn]) -> fpn:
                d: fpn = x[-1] - x[0]
                return (antiderivs[0](d) - antiderivs_at0[0]
                        - (antiderivs[1](d) - antiderivs_at0[1]) / d) * 2
            return diagonal0_df

        else:  # OperatorKernelType.product
            antideriv_f0: Callable[[fpn], fpn] = \
                self._op_A_antideriv(power_frac, n=self._radial_weight,
                                     factor=0, **kwargs)
            antideriv_f1: Callable[[fpn], fpn] = \
                self._op_A_antideriv(power_frac, n=self._radial_weight,
                                     factor=1, **kwargs)
            antideriv_dbl: Callable[[fpn], fpn] = \
                self._op_A_doubleantideriv(
                    power_frac,
                    n=(self._radial_weight, self._radial_weight),
                    **kwargs
            )

            def diagonal0_sp(x: List[fpn]) -> fpn:
                a: fpn = x[0]
                b: fpn = x[-1]
                norm: fpn = box_function_normfactor(
                    a, b, self._radial_weight)**2
                return norm * (antideriv_dbl(b) - antideriv_dbl(a)
                               + antideriv_f0(a) * antideriv_f1(a)
                               - 2 * antideriv_f0(b) * antideriv_f1(a)
                               + antideriv_f0(b) * antideriv_f1(b))
            return diagonal0_sp

    def _op_A_diagonal1(self, power_frac: Tuple[int, int],
                        **kwargs) -> Callable[[List[fpn]], fpn]:
        t: OperatorKernelType = self._op_A_kernel_type(power_frac, **kwargs)
        if t == OperatorKernelType.convolution:
            antiderivs: List[Callable[[fpn], fpn]] = \
                self._op_A_antiderivs(power_frac, **kwargs)

            def diagonal1_df(x: List[fpn]) -> fpn:
                aa: fpn = x[2] - x[0]
                ab: fpn = x[3] - x[0]
                ba: fpn = x[2] - x[1]
                bb: fpn = x[3] - x[1]
                return ((antiderivs[1](aa) - aa * antiderivs[0](aa))
                        - (antiderivs[1](ab) - ab * antiderivs[0](ab))
                        - (antiderivs[1](ba) - ba * antiderivs[0](ba))
                        + (antiderivs[1](bb) - bb * antiderivs[0](bb))) \
                    / maths.sqrt((x[1] - x[0]) * (x[3] - x[2]))
            return diagonal1_df

        else:  # OperatorKernelType.product
            antideriv_f0: Callable[[fpn], fpn] = \
                self._op_A_antideriv(power_frac, n=self._radial_weight,
                                     factor=0, **kwargs)
            antideriv_f1: Callable[[fpn], fpn] = \
                self._op_A_antideriv(power_frac, n=self._radial_weight,
                                     factor=1, **kwargs)

            def diagonal1_sp(x: List[fpn]) -> fpn:
                ai: fpn = x[0]
                bi: fpn = x[1]
                aj: fpn = x[2]
                bj: fpn = x[3]
                norm: fpn = box_function_normfactor(
                    ai, bi, self._radial_weight) * \
                    box_function_normfactor(
                    aj, bj, self._radial_weight)
                return norm * (antideriv_f1(bi) - antideriv_f1(ai)) \
                    * (antideriv_f0(bj) - antideriv_f0(aj))
            return diagonal1_sp

    def _op_A_diagonal0_reg_improper_integral(
            self, power_frac: Tuple[int, int], **kwargs
    ) -> Callable[[List[fpn]], fpn]:
        kernel: Callable[[fpn, fpn], fpn] = \
            self._op_A_kernel(power_frac, **kwargs)
        value_reg = self._op_A_value_reg(power_frac, **kwargs)
        kwargs = self._op_A_quad_parameters(**kwargs)

        def diagonal0_reg_improper_integral(x: List[fpn]) -> fpn:
            d: fpn = x[-1] - x[0]
            ii0: fpn
            ii1: fpn
            if self._radial_weight == 0:
                ii0 = maths.quad(
                    lambda y: kernel(y, 0),
                    [d, maths.inf], **kwargs
                )
                ii1 = maths.quad(
                    lambda y: fpn('0.0') if y == 0.0 else kernel(y, 0) * y,
                    [fpn('0.0'), d], **kwargs
                )
            else:
                ii0 = maths.quad(
                    lambda y: kernel(y, 0) * y**self._radial_weight,
                    [d, maths.inf], **kwargs
                )
                self._radial_weight += 1
                ii1 = maths.quad(
                    lambda y: fpn('0.0') if y == 0.0 else
                    kernel(y, 0) * y**self._radial_weight,
                    [fpn('0.0'), d], **kwargs
                )
            return value_reg - 2 * (ii0 + ii1 / d)
        return diagonal0_reg_improper_integral

    def _op_A_numeric(self, power_frac: Tuple[int, int], **kwargs) -> matrix:
        kernel: Callable[[fpn, fpn], fpn] = \
            self._op_A_kernel(power_frac, **kwargs)
        diagonal_reg: Optional[Callable[[List[fpn]], fpn]] = \
            self._op_A_diagonal0_reg(power_frac, **kwargs)
        value_reg: fpn = self._op_A_value_reg(power_frac, **kwargs)
        kwargs = self._op_A_quad_parameters(**kwargs)
        F: matrix = value_reg * maths.eye(self.count)
        for i, points_i, j, points_j in self._iter_srange_points(
            str(kwargs.pop('progress', ''))
        ):
            if any(maths.isinf(p) for p in points_i) or \
                    any(maths.isinf(p) for p in points_j):
                continue
            if (i == j) and (diagonal_reg is not None):
                F[i, i] = diagonal_reg(points_i)
                continue
            norm: fpn = box_function_normfactor(
                points_i[0], points_i[1], self._radial_weight) * \
                box_function_normfactor(
                points_j[0], points_j[1], self._radial_weight)
            if self._radial_weight == 0:
                F[i, j] = norm * maths.quad(
                    kernel,
                    points_i, points_j, **kwargs
                )
            else:
                F[i, j] = norm * maths.quad(
                    lambda x, y: kernel(x, y) * (x * y)**self._radial_weight,
                    points_i, points_j, **kwargs
                )
            F[j, i] = F[i, j]
        return F


class GaussianTypeBasis(Basis):
    '''
    Basis of functions with a width (sigma) parameter and a monomial degree.
    '''

    _sigma: fpn
    _mono_deg: fpn

    def __init__(self, grid: Union[GridCreator, List[GridCreator]],
                 **kwargs) -> None:
        '''
        Parameters:
        sigma: fpn
            Width (standard deviation) for all basis functions.
        mono_deg: Tuple[int, int], optional (Default: (0, 1))
            Fractional power of the monomial to be muliplied with the Gaussian.
        '''
        if 'sigma' not in kwargs:
            raise ValueError('A positive, real value for `sigma` is required.')
        self._sigma = kwargs.pop('sigma')
        if self._sigma <= 0.0:
            raise ValueError(
                'The value of `sigma` has to be strictly positive.')
        self._mono_deg = fpn(kwargs.pop('mono_deg', 0.0))
        super().__init__(grid, **kwargs)


def gaussian_function_normfactor(mu: fpn, sigma: fpn,
                                 mono_deg: fpn = fpn(0.0),
                                 positive_half: bool = False) -> fpn:
    '''
    Returns the normalisation factor for a product function of a Gaussian and 
    a monomial. It is the square root of the reciprocal of the integral
    $$
    \\int_{a}^{\\infty}
      \\exp\\left( -\\left( \\frac{x - \\mu}{\\sigma} \\right)^2 \\right)
      x^k
    \\d{x}
    $$
    where $k$ is `mono_deg` and the lower integral bound $a$ is $-\\infty$ when 
    `positive_half == False` (default) or 0 otherwise.
    '''
    if maths.isinf(sigma) or (sigma <= 0.0):
        return fpn('0.0')
    if not positive_half:
        if maths.almosteq(mono_deg, 0):
            return 1 / maths.sqrt(maths.sqrt(maths.pi) * sigma)
        elif maths.almosteq(mono_deg, 1):
            return 1 / maths.sqrt(maths.sqrt(maths.pi) * sigma * mu)
        elif maths.almosteq(mono_deg, 2):
            return 1 / maths.sqrt(
                maths.sqrt(maths.pi) * sigma * (mu**2 + sigma**2 / 2)
            )
    if positive_half:
        sigma2: fpn = sigma**2
        mu2: fpn = mu**2
        if maths.almosteq(mono_deg, 0):
            return 1 / maths.sqrt(
                maths.sqrt(maths.pi) * sigma / 2
                * (1 + maths.erf(mu / sigma))
            )
        elif maths.almosteq(mono_deg, 2):
            return 1 / maths.sqrt(
                mu * sigma / 2
                * maths.exp(-mu2 / sigma2)
                + maths.sqrt(maths.pi) * sigma * (2 * mu2 + sigma2) / 4
                * (1 + maths.erf(mu / sigma))
            )
        elif maths.almosteq(mono_deg, 4):
            return 1 / maths.sqrt(
                mu * sigma2 * (2 * mu2 + 5 * sigma2) / 4
                * maths.exp(-mu2 / sigma2)
                + maths.sqrt(maths.pi) * sigma
                * (4 * mu2**2 + 12 * mu2 * sigma2 + 3 * sigma2**2) / 8
                * (1 + maths.erf(mu / sigma))
            )

    msg: str = 'The normalisation factor for the Gaussian function with ' + \
        f'a monomial weight of degree {mono_deg} '
    if positive_half:
        msg += '(over the positive half line) '
    msg += 'is not implemented.'
    raise NotImplementedError(msg)


def gaussian_function(mu: fpn, sigma: fpn, **kwargs) -> Callable[[fpn], fpn]:
    '''
    Returns a (normalised) function that is the product of a Gaussian function 
    -- parametrized by position (mean) `mu` and width (standard deviation) 
    `sigma` -- and a monomial with power `k`, where by default `k == 0`. 

    Parameters:
    mono_deg: fpn, optional (default: 0.0)
        Power for the monomial that is multiplied with the Gaussian.
    value: fpn, optional
        The scalar factor to be multiplied with the function. By default, this 
        value is determined by `gaussian_function_normfactor`.
    radial_weight: int, optional (default: 0)
        Weighting power for the inner product when computing the normalisation 
        factor.
    positive_half: bool, optional (default: `radial_weight > 0`)
        Indicate whether the normalisation factor is only computed from an 
        integral over the positive half line.
    '''
    mono_deg: fpn = fpn(kwargs.pop('mono_deg', 0.0))
    radial_weight: int = kwargs.pop('radial_weight', 0)
    positive_half: bool = kwargs.pop('positive_half', radial_weight > 0)
    C: fpn
    if 'value' in kwargs:
        C = fpn(kwargs['value'])
    else:
        C = gaussian_function_normfactor(
            mu, sigma,
            radial_weight + 2 * mono_deg,
            positive_half)

    def function(x: fpn) -> fpn:
        if C == 0.0:
            return fpn('0.0')
        v: fpn = C * maths.exp(-((x - mu) / sigma)**2 / 2)
        if mono_deg != 0.0:
            v *= x**mono_deg
        return v

    return function


class GaussianBasis(GaussianTypeBasis):
    '''
    Basis of normalised Gaussian functions.
    '''

    _func_name: str = 'Gaussian'
    _funcs_name: str = 'Gaussians'

    def _new_item(self, i: int) -> Callable[[fpn], fpn]:
        return gaussian_function(
            self.position(i),
            self._sigma,
            radial_weight=self._radial_weight,
            mono_deg=self._mono_deg
        )


def loggaussian_function_normfactor(mu: fpn, sigma: fpn,
                                    mono_deg: fpn = fpn(0.0)) -> fpn:
    '''
    Returns the normalisation factor for a function that is the product of a 
    log-Gaussian function and a monomial with degree `mono_deg` (default: 0.0).
    It is the square root of the reciprocal of the integral
    $$
    \\int_{0}^{\\infty}
      \\exp\\left(
      - \\frac{1}{\\ln \\alpha}
        \\ln\\left( \\frac{x}{\\mu} \\sqrt{\\alpha} \\right)^2
      \\right)
      r^k
    \\d{r}
    $$
    where $\\alpha$$ is $1 + \\frac{\\sigma^2}{\\mu^2}$ and $k$ stands for 
    `mono_deg`, respectively.
    '''
    if maths.isinf(sigma) or (sigma <= 0.0):
        return fpn('0.0')
    alpha: fpn = 1 + sigma**2 / mu**2
    rho: fpn = maths.sqrt(maths.pi * maths.log(alpha))
    if maths.almosteq(mono_deg, -2):
        return 1 / maths.sqrt(rho * alpha**0.75 / mu)
    elif maths.almosteq(mono_deg, -1):
        return 1 / maths.sqrt(rho)
    elif maths.almosteq(mono_deg, 0):
        return 1 / maths.sqrt(rho * mu / alpha**0.25)
    raise NotImplementedError()


def loggaussian_function(mu: fpn, sigma: fpn,
                         **kwargs) -> Callable[[fpn], fpn]:
    '''
    Returns a (normalised) function that is the product of a log-Gaussian 
    function (for the parameters `mu` and `sigma`) and a monomial with degree 
    `mon_deg` (default: 0). The function domain is the positive, real numbers.

    Parameters:
    mono_deg: fpn, optional (default: 0.0)
        Power for the monomial that is multiplied with the log-Gaussian.
    value: fpn, optional
        The scalar factor to be multiplied with the function. By default, this 
        value is determined by `loggaussian_function_normfactor`.
    radial_weight: int, optional (default: 0)
        Weighting power for the inner product when computing the normalisation 
        factor.
    '''
    mono_deg: fpn = fpn(kwargs.pop('mono_deg', 0.0))
    C: fpn
    if 'value' in kwargs:
        C = fpn(kwargs['value'])
    else:
        C = loggaussian_function_normfactor(
            mu, sigma, kwargs.pop('radial_weight', 0) + 2 * mono_deg)
    alpha: fpn = maths.sqrt(1 + sigma**2 / mu**2)
    log_alpha: fpn = maths.log(alpha)
    log_mu: fpn = maths.log(mu)

    def function(x: fpn) -> fpn:
        if (C == 0.0) or (x <= 0):
            return fpn('0.0')
        v: fpn = C * maths.exp(-(maths.log(x) - log_mu + log_alpha)**2
                               / (4 * log_alpha))
        if mono_deg != 0:
            v *= x**mono_deg
        return v

    return function


class LogGaussianBasis(GaussianTypeBasis):
    '''
    Basis of normalised log-Gaussian functions.
    '''

    _func_name: str = 'logGaussian'
    _funcs_name: str = 'logGaussians'

    def _new_item(self, i: int) -> Callable[[fpn], fpn]:
        return loggaussian_function(
            self.position(i),
            self._sigma,
            radial_weight=self._radial_weight,
            mono_deg=self._mono_deg
        )


==> anc/grids.py <==
#!/usr/bin/env python3
'''
Created on 2022-05-09

@author: Christoph Minz
@license: BSD 3-Clause

Contains classes and methods to generate grids over the base space in 
preparation of a discretisation with a function basis.
'''
from typing import Tuple, List, Iterable  # @UnusedImport
from typing import Optional, Callable, cast  # @UnusedImport
import dataclasses as dc
import mathematics as maths
from mathematics import matrix
from mathematics import fpn  # (multiple-precision) floating point number


def get_interval(end: fpn, start: Optional[fpn] = None) -> \
        Tuple[fpn, fpn]:
    '''
    Returns a tuple of the bounds of a (closed) real interval from `start` to 
    `end`. If `start` is not specified, the value `-end` is used.
    A `ValueError` is raised if the interval is empty or a single point.
    '''
    s: fpn = cast(fpn, start) if start is not None else -end
    if s >= end:
        raise ValueError('The value of `start` has to be smaller than ' +
                         'the value of `end`.')
    return (s, end)


@dc.dataclass
class GridCreator():
    '''
    Holds the data to create a (one-dimensional) grid (row vector of grid 
    points).

    Fields:
    meshcount: int
        Number of meshes for the grid. Has to be a positive integer.
    name: str (default: 'linear')
        User-defined (one word) name for the grid. You may use the name of the 
        compressor function.
    start: fpn, optional
        Start value of the grid. Has to be smaller than `end`. The value `-end` 
        is used if unset.
    end: fpn, default: 1.0
        End value of the grid. Has to be larger than 0.
    scale: fpn, default: 1.0
        Overall scaling factor, used to set the length scale or physical 
        dimension parameter, for example.
    compressor: Callable[[fpn], fpn], optional
        Compactification function. The created grid is (element-wise) 
        compactified (if the function is set) before the grid is return.
    decompressor: Callable[[fpn], fpn], optional,
        Decompactification function. The values `start` and `end` are 
        decompactified (if the function is set) while creating the grid.
    _grid: matrix (1-dimensional vector), optional
        One-dimensional row vector that holds the grid points. This vector is 
        automatically created when calling `get()`.
    '''

    meshcount: int
    name: str = 'linear'
    start: Optional[fpn] = None
    end: fpn = fpn('1.0')
    scale: fpn = fpn('1.0')
    compressor: Optional[Callable[[fpn], fpn]] = None
    decompressor: Optional[Callable[[fpn], fpn]] = None
    _grid: Optional[matrix] = None

    def validate(self) -> None:
        '''
        A `ValueError` is raised if a parameter is invalid. 
        '''
        if self.meshcount <= 0:
            raise ValueError('The value of `meshcount` has to be positive.')
        if (self.start is None) and (self.end <= 0.0):
            raise ValueError('The value of `end` has to be larger than 0.')

    def _decompressed_bounds(self, bounds: Tuple[fpn, fpn]) -> Tuple[fpn, fpn]:
        if self.decompressor is not None:
            decomp: Callable[[fpn], fpn] = \
                cast(Callable[[fpn], fpn], self.decompressor)
            bounds = (decomp(bounds[0]), decomp(bounds[1]))
        return bounds

    def _compressed_scaled_grid(self, grid: matrix,
                                bounds: Tuple[fpn, fpn]) -> matrix:
        if self.compressor is not None:
            grid = maths.apply(
                grid, cast(Callable[[fpn], fpn], self.compressor)
            )
        grid[0] = bounds[0]
        grid[self.meshcount] = bounds[1]
        grid = grid.T * self.scale
        return grid

    def create(self) -> matrix:
        '''
        Returns the (one-dimensional) grid created with the class parameters.
        (A previously created grid is overwritten.)
        '''
        self.validate()
        bounds: Tuple[fpn, fpn] = get_interval(self.end, self.start)
        dec_bounds = self._decompressed_bounds(bounds)
        grid: matrix = matrix(
            maths.linspace(dec_bounds[0], dec_bounds[1], self.meshcount + 1)
        )
        grid = self._compressed_scaled_grid(grid, bounds)
        return grid

    def get(self) -> matrix:
        '''
        Returns the (one-dimensional) grid. If not yet created, it is created 
        first.
        '''
        if self._grid is None:
            self._grid = self.create()
        return cast(matrix, self._grid)

    def find(self, x: fpn) -> int:
        '''
        Locates the point `x` within the grid and returns the index of the 
        closes grid point to the left. If the point is below the minimum of the 
        grid, the value -1 is returned.
        '''
        for i, g in enumerate(self.get()):
            if x < g:
                return i - 1
        return self.meshcount

    @property
    def length(self) -> fpn:
        '''
        Distance from `start` to `end`.
        '''
        self.validate()
        bounds: Tuple[fpn, fpn] = get_interval(self.end, self.start)
        return (bounds[1] - bounds[0]) * self.scale


@dc.dataclass
class GenericGridCreator(GridCreator):
    '''
    Holds the data of a generic grid that is initialized by an iterable.
    '''

    def __init__(self, grid: Iterable[fpn], name: str = 'generic') -> None:
        grid_list: List[fpn] = list(grid)
        self.meshcount = len(grid_list) - 1
        self.name = name
        self.start = grid_list[0]
        self.end = grid_list[-1]
        self._grid = maths.as_matrix(grid_list).T


@dc.dataclass
class IntervalGridCreator(GridCreator):
    '''
    Holds the data to create a grid that has a different number of grid points 
    inside and outside an interval. By default, the inside and outside have get 
    the same number of meshes (as long as at least one grid bound is outside 
    the interval).
    '''

    name: str = 'interval linear'
    interval_meshcount: int = -1  # use default
    interval_start: Optional[fpn] = None
    interval_end: fpn = fpn('1.0')
    end: fpn = fpn('2.0')

    def validate(self) -> None:
        super().validate()
        if self.interval_meshcount > self.meshcount:
            raise ValueError(
                'The value of `interval_meshcount` has to be smaller or ' +
                'equal to `meshcount`.'
            )
        if (self.interval_start is None) and (self.interval_end <= 0.0):
            raise ValueError(
                'The value of `interval_end` has to be larger than 0.'
            )

    def validated_interval_meshcount(self, part_count: int = 1) -> int:
        if self.meshcount < part_count:
            raise ValueError(
                'The value of `meshcount` has to be at least ' +
                str(part_count) + '.'
            )
        if self.interval_meshcount <= 0:
            if part_count < 2:
                return self.meshcount
            return self.meshcount // 2
        if self.meshcount - self.interval_meshcount < part_count - 1:
            raise ValueError(
                'The value of `interval_meshcount` is too large.'
            )
        return self.interval_meshcount

    def _init_compressing(self, meshcounts: List[int],
                          ibounds: Tuple[fpn, fpn],
                          gbounds: Tuple[fpn, fpn]) -> None:
        pass

    def create(self) -> matrix:
        self.validate()
        ibounds: Tuple[fpn, fpn] = \
            get_interval(self.interval_end, self.interval_start)
        gbounds: Tuple[fpn, fpn] = get_interval(self.end, self.start)
        ibounds = (max(gbounds[0], ibounds[0]), min(ibounds[1], gbounds[1]))
        left: fpn = ibounds[0] - gbounds[0]
        right: fpn = gbounds[1] - ibounds[1]
        meshcounts: List[int] = [0] * 3
        meshcounts[1] = self.validated_interval_meshcount(
            1 + (left > 0.0) + (right > 0.0)
        )
        remainingcount: int = self.meshcount - meshcounts[1]
        if left == 0.0:
            meshcounts[2] = remainingcount
        elif right == 0.0:
            meshcounts[0] = remainingcount
        else:
            meshcounts[0] = max(1, int(left / (left + right) *
                                       remainingcount))
            meshcounts[2] = self.meshcount - sum(meshcounts)
        self._init_compressing(meshcounts, ibounds, gbounds)
        ibounds = self._decompressed_bounds(ibounds)
        gbounds = self._decompressed_bounds(gbounds)
        grid_list: List[fpn] = []
        if meshcounts[0] > 0:
            grid_list += maths.linspace(gbounds[0], ibounds[0],
                                        meshcounts[0], endpoint=False)
        if meshcounts[1] > 0:
            grid_list += maths.linspace(ibounds[0], ibounds[1],
                                        meshcounts[1], endpoint=False)
        grid_list += maths.linspace(ibounds[1], gbounds[1],
                                    meshcounts[2] + 1)
        grid = self._compressed_scaled_grid(matrix(grid_list), gbounds)
        return grid


@dc.dataclass
class FalloffIntervalGridCreator(IntervalGridCreator):
    '''
    Holds the data to create a grid that has a different number of grid points 
    inside and outside an interval. If the meshes outside are wider, the 
    mesh-spacing will fall off linearly away from the interval.
    '''

    name: str = 'interval falloff'

    def _get_compressing(self, outer: fpn, inner: fpn, delta: fpn) -> \
            Tuple[Callable[[fpn], fpn], Callable[[fpn], fpn]]:
        gamma: fpn = fpn(0.0)
        if inner - outer != 0.0:
            gamma = (1 - delta) / (inner - outer)
        if (gamma == 0.0) or (delta > 1.0):
            return (lambda x: x, lambda x: x)
        compressor: Callable[[fpn], fpn] = (
            lambda x:
            x + gamma * (x - outer) * (inner - x)
        )
        oigamma: fpn = (outer + inner) * gamma + 1
        decompressor: Callable[[fpn], fpn] = (
            lambda x:
            (oigamma - maths.sqrt(
                oigamma * oigamma - 4 * gamma * (outer * inner * gamma + x)
            )) / (2 * gamma)
        )
        return (compressor, decompressor)

    def _init_compressing(self, meshcounts: List[int],
                          ibounds: Tuple[fpn, fpn],
                          gbounds: Tuple[fpn, fpn]) -> None:
        interval_step: fpn = (ibounds[1] - ibounds[0]) / meshcounts[1]
        left: fpn = ibounds[0] - gbounds[0]
        left_delta: fpn = fpn(1.0) if left <= 0.0 else \
            interval_step * meshcounts[0] / left
        left_compressor, left_decompressor = \
            self._get_compressing(gbounds[0], ibounds[0], left_delta)
        right: fpn = gbounds[1] - ibounds[1]
        right_delta: fpn = fpn(1.0) if right <= 0.0 else \
            interval_step * meshcounts[2] / right
        right_compressor, right_decompressor = \
            self._get_compressing(gbounds[1], ibounds[1], right_delta)
        self.compressor = (
            lambda x:
            x if ibounds[0] <= x <= ibounds[1] else
            left_compressor(x) if x < ibounds[0] else
            right_compressor(x)
        )
        self.decompressor = (
            lambda x:
            x if ibounds[0] <= x <= ibounds[1] else
            left_decompressor(x) if x < ibounds[0] else
            right_decompressor(x)
        )


==> anc/mathematics.py <==
#!/usr/bin/env python3
'''
Created on 2022-03-05

@author: Christoph Minz
@license: BSD 3-Clause

Contains all mathematical data types and function imports to be used in other 
modules (unmodified imports that are only used by other modules are labelled as 
'UnusedImport').
For all computations that require a high accuracy, the multiple-precision 
floating point numbers from the `mpmath` package are used. For more details, 
please refer to the package manual:
@manual{2018mpmath,
    key = {mpmath},
    author = {Fredrik Johansson and others},
    title = {mpmath: a {P}ython library for arbitrary-precision floating-point arithmetic (version 1.1.0)},
    note = {{\tt http://mpmath.org/}},
    year = {2018}
}

Remark: In this module, there are a few function imports/implementations that 
are not required to produce the results of the publication.
'''
from typing import Tuple, List, Optional, Iterable, Any  # @UnusedImport
from typing import Callable, Union
import numpy as np  # type: ignore
import mpmath as mp  # type: ignore
import csv
import warnings

from mpmath import mpf as fpn  # (multiple-precision) floating point number
from mpmath import matrix, almosteq
# Complex numbers:
from mpmath import re, im  # @UnusedImport
# Constants:
from mpmath import pi, inf, ninf, nan, isinf, isnan, isfinite  # @UnusedImport
# Integration: https://mpmath.org/doc/current/calculus/integration.html
from mpmath import quad  # @UnusedImport
# Vector generating functions:
from mpmath import arange, linspace  # @UnusedImport
# Matrix generating functions:
from mpmath import zeros, eye, diag  # @UnusedImport
# Matrix functions:
from mpmath import inverse as inv, expm, logm, det  # @UnusedImport
# Matrix decompositions:
from mpmath import qr  # @UnusedImport
# Standard functions:
from mpmath import fprod as prod, fabs as abs, sign  # @UnusedImport
from mpmath import sqrt, root, power  # @UnusedImport
from mpmath import exp, log, log10, erf, expint, ei, shi  # @UnusedImport
from mpmath import sinh, cosh, tanh, atanh as artanh  # @UnusedImport
from mpmath import rgamma, gammainc, besseli, besselk  # @UnusedImport
from mpmath import struvel, hyp1f2, meijerg  # @UnusedImport
# Linear algebra:
from mpmath import eig, eig_sort, eigsy, cholesky  # @UnusedImport


def matmul(*args: List[matrix]) -> matrix:
    '''
    Matrix multiplies all matrices in the arguments and returns their product.
    '''
    M: matrix = args[0]
    for i in range(1, len(args)):
        M *= args[i]
    return M


def set_precision(dps: int) -> None:
    '''
    Globally sets the working precision for mathematical functions to the 
    number of decimal places `dps`.
    '''
    mp.mp.dps = dps


def shape(M: matrix) -> Tuple[int, int]:
    '''
    Returns the number of rows and columns of the matrix `M`.
    '''
    return (M.rows, M.cols)


def as_matrix(value: Union[fpn, matrix, List[fpn], Tuple[fpn]]) -> matrix:
    '''
    Turns the input into a matrix.
    '''
    if type(value) is fpn:
        return matrix([value])
    elif (type(value) is list) or (type(value) is tuple):
        return matrix(value)
    elif type(value) is matrix:
        return value
    raise ValueError('The argument must be of type float, list or matrix.')


def as_list(value: Union[fpn, matrix, List[fpn], Tuple[fpn]]) -> List[fpn]:
    '''
    Turns the input into a simple list of floating point numbers.
    '''
    if type(value) is fpn:
        return [value]
    elif (type(value) is list) or (type(value) is tuple):
        return list(value)
    elif type(value) is matrix:
        return [v for v in value]
    raise ValueError('The argument must be of type float, list or matrix.')


def as_numpyarray(value: Union[fpn, matrix, List[fpn], Tuple[fpn]]) -> \
        np.ndarray:
    '''
    Turns the input into a numpy array, where all elements are converted to the 
    standard data type float. A matrix keeps its shape.
    '''
    if type(value) is fpn:
        return np.array([float(str(value))])
    elif (type(value) is list) or (type(value) is tuple):
        return np.array([float(str(v)) for v in value])
    elif type(value) is matrix:
        V: matrix = value
        s: Tuple[int, int] = shape(V)
        return np.array([[float(V[i, j])
                          for j in range(s[1])]
                         for i in range(s[0])])
    raise ValueError('The argument must be of type float, list or matrix.')


def reg_frac(numerator: fpn, denominator: fpn,
             zerodivision: fpn = fpn('0.0')) -> fpn:
    '''
    Returns the result of the quotient `numerator / denominator` if denominator 
    is not 0, otherwise it returns `zerodivision` (0 by default).
    '''
    return zerodivision if denominator == 0.0 else \
        numerator / denominator


def pairwise_differences(values: Union[List[fpn], matrix]) -> List[fpn]:
    '''
    Returns a list of differences `y - x` between pairs of elements `(x, y)` 
    where 'y > x'.
    Example:
    [a, b, c, d] -> [b - a, c - a, d - a, c - b, d - b, d - c]
    '''
    return [v - u for i, u in enumerate(values) for v in values[(i + 1):]]


def apply(M: matrix, f: Callable[[fpn], fpn]) -> matrix:
    '''
    Applies the function `f` element-wise to a copy of the matrix `M`.
    '''
    return M.apply(f)


def load(filename: str) -> matrix:
    '''
    Loads the file at `filename` and returns the matrix stored in the file. If 
    the extension is 'npy', the `numpy` package is used. Otherwise, the file is 
    assumed to be a 'csv' file and loaded as such.
    '''
    if filename.endswith('.npy'):
        return matrix(np.load(filename, allow_pickle=False))
    rows: List[List[str]] = []
    with open(filename, newline='') as file:
        reader: Iterable = csv.reader(file, delimiter=',')
        for row in reader:
            rows.append(row)
    return matrix(rows)


def save(M: matrix, filename: str, formatting: str = '',
         header: List[str] = []) -> None:
    '''
    Saves the matrix `M` to a file at `filename`. If the provided filename ends 
    in 'npy', the `numpy` package is used. Otherwise, the matrix is saved in 
    'csv' file format (without adding or changing the file extension).
    If `formatting` is set to the empty string (default), the matrix elements 
    are simplify converted to `str`. Otherwise, the elements are converted to 
    `float`, which is then formatted according to `formatting`.
    If `header` is specified, this list of strings is added as the first row.
    '''
    if filename.endswith('.npy'):
        np.save(filename, M, allow_pickle=False)
        return
    s: Tuple[int, int] = shape(M)
    with open(filename, 'w', newline='') as file:
        writer: Any = csv.writer(file, delimiter=',')
        if header:
            writer.writerow(header)
        for i in range(s[0]):
            writer.writerow([str(M[i, j]) if formatting == '' else
                             formatting.format(float(M[i, j]))
                             for j in range(s[1])])


def diagonalize(M: matrix, is_realsymmetric: bool = True,
                sorting: Union[str, Callable[[fpn], fpn]] = '') -> \
        Tuple[matrix, matrix]:
    '''
    Returns a vector (data type `matrix`) of the eigenvalues and a matrix of 
    eigenvectors.
    By default, the method assumes that the matrix `M` is real and symmetric.
    To sort the eigenvalues increasingly by their real, imaginary or absolute 
    part, the argument `sorting` has to be set to 'real', 'imag' or 'abs', 
    respectively. For a more specific sorting, specify a function.
    '''
    if is_realsymmetric:
        E, V = eigsy(M)
    else:
        E, V = eig(M)
    if (not type(sorting) is str) or (sorting != ''):
        if sorting == 'negative shifted':
            sorting = (lambda x: -x + 2.0 * mp.sign(x))
        elif sorting == 'matching':
            raise NotImplementedError
            # output_sorting = np.argsort(np.diag(M))
            # output_sorting = np.arange(M_n)
        E, V = eig_sort(E, ER=V, f=sorting)
    return (E, V)


def transpose(M: matrix) -> matrix:
    '''
    Returns the matrix transpose.
    '''
    return M.T


def transpose_repr(name: str) -> str:
    '''
    Returns a LaTeX math representation for the transpose of a matrix with 
    symbol `name`.

    For example, 'M' is turned into '( M )^{\\mathrm{T}}'.
    '''
    return '( ' + name + ' )^{\\mathrm{T}}'


def anti_transpose(M: matrix) -> matrix:
    '''
    Returns the matrix transpose along the anti-diagonal.
    '''
    s: Tuple[int, int] = shape(M)
    return matrix([[M[i, j]
                    for i in reversed(range(s[0]))]
                   for j in reversed(range(s[1]))])


def anti_transpose_repr(name: str) -> str:
    return '( ' + name + ' )^{\\mathrm{A}}'


def verify_real(M: matrix) -> matrix:
    '''
    Shows a warning if the matrix `M` is complex and returns its real value.
    '''
    if any(im(m) != 0.0 for m in M):
        warnings.warn(
            'The matrix is complex and the imaginary part will be ignored.')
    return apply(M, re)


def sub_T(M: matrix) -> matrix:
    return M - M.T


def sub_T_repr(name: str) -> str:
    return name + ' - ' + transpose_repr(name)


def add_T(M: matrix) -> matrix:
    return M + M.T


def add_T_repr(name: str) -> str:
    return name + ' + ' + transpose_repr(name)


def sub_A(M: matrix) -> matrix:
    return M - anti_transpose(M)


def sub_A_repr(name: str) -> str:
    return name + ' - ' + anti_transpose_repr(name)


def add_A(M: matrix) -> matrix:
    return M + anti_transpose(M)


def add_A_repr(name: str) -> str:
    return name + ' + ' + anti_transpose_repr(name)


def ew_abs(M: matrix) -> matrix:
    '''
    Returns the element-wise absolute values of `M`.
    '''
    return apply(M, abs)


def ew_abs_repr(name: str) -> str:
    return '| ' + name + ' |'


def log10_abs(M: matrix) -> matrix:
    '''
    Returns the element-wise log-10 of the absolute values of `M`. The 
    elements outside of the domain are returned as NaN.
    '''
    return apply(M, lambda x: nan if not isfinite(x) else log10(abs(x)))


def __log10_repr__() -> str:
    return '\\log_{10}'


def log10_abs_repr(name: str) -> str:
    return __log10_repr__() + ew_abs_repr(name)


def log10_abs_sub_T(M: matrix) -> matrix:
    return log10_abs(sub_T(M))


def log10_abs_sub_T_repr(name: str) -> str:
    return log10_abs_repr(sub_T_repr(name))


def log10_abs_add_T(M: matrix) -> matrix:
    return log10_abs(add_T(M))


def log10_abs_add_T_repr(name: str) -> str:
    return log10_abs_repr(add_T_repr(name))


def log10_abs_sub_A(M: matrix) -> matrix:
    return log10_abs(sub_A(M))


def log10_abs_sub_A_repr(name: str) -> str:
    return log10_abs_repr(sub_A_repr(name))


def log10_abs_add_A(M: matrix) -> matrix:
    return log10_abs(add_A(M))


def log10_abs_add_A_repr(name: str) -> str:
    return log10_abs_repr(add_A_repr(name))


def diff(M1: matrix, M2: matrix) -> matrix:
    return M1 - M2


def diff_repr(name1: str, name2: str) -> str:
    return name1 + ' - ' + name2


def log10_abs_diff(M1: matrix, M2: matrix) -> matrix:
    return log10_abs(diff(M1, M2))


def log10_abs_diff_repr(name1: str, name2: str) -> str:
    return log10_abs_repr(diff_repr(name1, name2))


def rel_err(M1: matrix, M2: matrix) -> matrix:
    '''
    Returns the element-wise relative error between the two matrices `M1` and 
    `M2`:
    $\left| 1 - \frac{M_1}{M_2} \right|$
    The elements that are out-of-bound are returned as NaN.
    '''
    s: Tuple[int, int] = shape(M1)
    return matrix([[fpn('0.0') if almosteq(M1[i, j], M2[i, j]) else
                    nan if M2[i, j] == 0.0 else
                    abs(fpn('1.0') - M1[i, j] / M2[i, j])
                    for j in range(s[1])]
                   for i in range(s[0])])


def rel_err_repr(name1: str, name2: str) -> str:
    return '| 1 - ' + name1 + ' / ' + name2 + ' |'


def log10_rel_err(M1: matrix, M2: matrix) -> matrix:
    '''
    Returns the element-wise log-10 relative error between the two matrices 
    `M1` and `M2`:
    $\log_{10}\left| 1 - \frac{M_1}{M_2} \right|$
    The elements that are out-of-bound are returned as NaN.
    '''
    return log10_abs(rel_err(M1, M2))


def log10_rel_err_repr(name1: str, name2: str) -> str:
    return __log10_repr__() + rel_err_repr(name1, name2)


def get_diag(M: matrix, k: int = 0) -> matrix:
    '''
    Returns the diagonal of the matrix `M`. If `k` is greater than or less 
    than 0, it returns the `k`-th diagonal above or below the main diagonal, 
    respectively.
    '''
    s: Tuple[int, int] = shape(M)
    if k >= 0:
        return matrix([M[i, i + k]
                       for i in range(min(s[0], s[1] - k))])
    else:
        return matrix([M[i - k, i]
                       for i in range(min(s[0] + k, s[1]))])


def trace(M: matrix) -> fpn:
    '''
    Returns the trace of the matrix `M`.
    '''
    return sum(get_diag(M))


def get_clipping(rows: int, columns: int, left: Optional[fpn] = None,
                 right: Optional[fpn] = None, top: Optional[fpn] = None,
                 bottom: Optional[fpn] = None) -> Tuple[int, int, int, int]:
    '''
    Returns the number of rows/columns to be clipped from the left, right, top 
    and bottom. The values `left`, `right`, `top`, `bottom` have to be 
    real numbers between 0 and 1, or integers larger or equal to 1.
    By default, `right = left`, `top = left`, `bottom = right`.
    A value error is raised if the clipping is too large.
    '''
    if right is None:
        right = left
    if left is None:
        left = right
    if top is None:
        top = left
    if bottom is None:
        bottom = right
    l: int = 0
    r: int = 0
    t: int = 0
    b: int = 0
    if left is not None:
        l = int(left) if left >= 1 else int(left * columns)
    if right is not None:
        r = int(right) if right >= 1 else int(right * columns)
    if top is not None:
        t = int(top) if top >= 1 else int(top * rows)
    if bottom is not None:
        b = int(bottom) if bottom >= 1 else int(bottom * rows)
    if l + r >= columns:
        raise ValueError('Clipping too many columns.')
    if t + b >= rows:
        raise ValueError('Clipping too many rows.')
    return (l, r, t, b)


def clip(M: matrix, left: Optional[fpn] = None, right: Optional[fpn] = None,
         top: Optional[fpn] = None, bottom: Optional[fpn] = None) -> matrix:
    '''
    Returns a clipped version of matrix `M`.
    '''
    s: Tuple[int, int] = shape(M)
    l, r, t, b = get_clipping(*s, left, right, top, bottom)
    return M[t:(s[0] - b), l:(s[1] - r)]


def get_anti_diag(M: matrix, k: int = 0) -> matrix:
    '''
    Returns the anti-diagonal of the matrix `M`. If `k` is greater than or less 
    than 0, it returns the `k`-th anti-diagonal above or below the main 
    anti-diagonal, respectively.
    '''
    s: Tuple[int, int] = shape(M)
    if k >= 0:
        return matrix([M[i, s[1] - 1 - i - k]
                       for i in range(min(s[0], s[1] - k))])
    else:
        return matrix([M[i - k, s[1] - 1 - i]
                       for i in range(min(s[0] + k, s[1]))])


def projector(M: matrix, condition: Callable[[fpn], fpn]) -> matrix:
    '''
    Returns a projector constructed from the eigenvectors weighted by the 
    eigenvalues after applying the selection `condition`.

    For example, if the condition is `x > 0.5`, then the projector is 
    constructed from those eigenvectors with eigenvalues larger than 0.5.
    '''
    D, V = diagonalize(M)
    D = diag([condition(d) for d in D])
    return matmul(V, D, V.T)


==> anc/progress.py <==
#!/usr/bin/env python3
'''
Created on 2022-03-11

@author: Christoph Minz
@license: BSD 3-Clause

Contains a class and some helper functions to show the progress of a long 
computation, visualized as a progress bar in the standard output.
'''
from typing import cast, Iterator, Union, Iterable, TypeVar, Optional
from dataclasses import dataclass
import time


@dataclass
class ProgressBar(object):
    '''
    Title and style of a progress bar in the standard output.

    Parameters:
    title: str (default: '' - no title displayed)
        Title of the progress bar to be printed at the beginning.
    length: int, optional (default: 31)
        Number of characters for the length of the progress bar.
    inline: bool, optional (default: False)
        Print the progress bar inline. By default, the progress bar is printed 
        on three lines (title, scale, progress).
    end: str, optional (default: '\n')
        String that is added when the progress finishes (at the last call, 
        before StopIteration).
    '''
    title: str = ''
    length: int = 31
    inline: bool = False
    end: str = '\n'


def progress_bar_printer(
        steps: int,
        progressbar: Union[str, ProgressBar] = ''
) -> Iterator[bool]:
    '''
    Creates an iterator to display the progress of a longer operation in the 
    standard output. In the first call, it prints the `title` followed by a 
    progress bar. With every call `True` is returned if the progress bar has 
    been refreshed and `False` otherwise.

    Parameters:
    steps: int
        Number of iterations for the progress bar to reach 100% and raise 
        StopIteration.
    progressbar: str | ProgressBar
        Title (and style) of the progress bar.
    '''
    quarter_join: str = '|'
    half_join: str = '|'
    P: ProgressBar
    if type(progressbar) is str:
        P = ProgressBar(title=cast(str, progressbar))
    else:
        P = cast(ProgressBar, progressbar)
    if P.inline:
        print(P.title + '|', end='')
    else:
        if P.title != '':
            print(P.title)
        print('0% |', end='')
        half_bar: str
        if (P.length > 1) and (P.length % 2 == 1):
            if (P.length > 3) and (P.length % 4 == 3):
                quarter_bar: str = '_' * ((P.length - 3) // 4)
                half_bar = quarter_bar + quarter_join + quarter_bar
            else:
                half_bar = '_' * ((P.length - 1) // 2)
            print(half_bar + half_join + half_bar, end='')
        else:
            print('_' * P.length, end='')
        print('| 100%\n   |', end='')
    timing: float = time.time()
    display: int = 0
    updated: bool = False
    for step in range(1, steps + 1):
        yield updated
        updated = False
        while step * P.length > display * steps:
            print('#', end='', flush=True)
            display += 1
            updated = True
    timing = time.time() - timing
    print(f'| {timing // 60:2.0f}:{timing % 60:04.1f}', end=P.end)


T = TypeVar('T')


def printing(iterator: Iterable[T], title: str = '', steps: int = -1,
             progressbar: Optional[ProgressBar] = None) -> Iterator[T]:
    '''
    Shows a progress bar in the standard output while iterating through 
    `iterator`.

    Parameters:
    iterator: Iterable[T]
        Arbitrary iterator to iterate.
    title: str (default: '' - no title displayed)
        Title of the progress bar to be printed at the beginning.
    steps: int (default: -1)
        Number of iterations for the progress bar to reach 100%. If 
        unspecified, it is computed from the length of `iterator` first.
    progressbar: ProgressBar, optional
        Style of the progress bar. `title` overwrites `progressbar.title`.
    '''
    if steps < 0:
        iterator = list(iterator)
        steps = len(iterator)
    P: ProgressBar
    if progressbar is None:
        P = ProgressBar()
    else:
        P = cast(ProgressBar, progressbar)
    P.title = title
    progress: Iterator[bool] = progress_bar_printer(steps, P)
    for _, I in zip(progress, iterator):
        yield I


def printing_or_skip(iterator: Iterable[T], title: str = '', steps: int = -1,
                     progressbar: Optional[ProgressBar] = None) -> Iterator[T]:
    '''
    Shows a progress bar in the standard output while iterating through 
    `iterator` only if title is not empty. If the title is empty, it iterates 
    through `iterator` without showing the progress.
    '''
    if title != '':
        for I in printing(iterator, title, steps, progressbar):
            yield I
    else:
        for I in iterator:
            yield I

